Analytic decay width of the Higgs boson to massive bottom quarks at next-to-next-to-leading order in QCD

The Higgs boson decay to a massive bottom quark pair provides the dominant contribution to the Higgs boson width. We present an exact result for such a decay induced by the bottom quark Yukawa coupling with next-to-next-to-leading order (NNLO) QCD corrections. We have adopted the canonical differential equations in the calculation and obtained the result in terms of multiple polylogarithms. We also compute the contribution from the decay to four bottom quarks which consists of complete elliptic integrals or their one-fold integrals. The result in the small bottom quark mass limit coincides with the previous calculation using the large momentum expansion. The threshold expansion exhibits power divergent terms in the bottom quark velocity, which has a structure different from that in $e^+e^-\to t\bar{t}$ but can be reproduced by computing the corresponding Coulomb Green function. The NNLO corrections significantly reduce the uncertainties from both the renormalization scale and the renormalization scheme of the bottom quark Yukawa coupling. Our result can be applied to a heavy scalar decay to a top quark pair.

==> Auxiliary_File/Cal_X1X2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46663,       1179]
NotebookOptionsPosition[     41107,       1082]
NotebookOutlinePosition[     41549,       1100]
CellTagsIndexPosition[     41506,       1097]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"b9880ad0-c1e2-465b-837a-1a58c1c39c66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"47cbaf6d-f019-400c-bc54-4894a7916396"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.9070514812585363`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"b2dd7f3b-464c-4932-a213-\
2e06029dc194"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.907051481273052*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"e2ddf36c-9942-427f-bc82-\
5d05687696b3"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.907051481274746*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"5e42e504-63c9-464c-bc55-\
4d9117e8d92d"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.907051481275846*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"588689e7-a8d4-4c21-8458-\
976b6b484155"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.907051481277318*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"ce31c2c5-b5cc-416e-99e8-\
3e0aa2293735"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.907051481351304*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"f29e377f-46a8-4bfe-96db-\
94813b6dd76a"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.907051481573523*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"fbc66bd9-326e-4408-a9e4-\
f71d6010a41d"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.907051481586482*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"ba4f9d56-771a-4f1f-aa59-\
f172abd3fee7"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.9070514821319942`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"98a5cdf1-f506-4a29-b8a7-\
ce879c92ac12"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.907051482146007*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"f584a572-2eb3-4c5a-817d-\
a0056585305d"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.904201456410349*^9, 3.9042131112331676`*^9, 
  3.90425964555086*^9, 3.904609255438596*^9, 3.904659618709359*^9, 
  3.905518356744442*^9, 3.906515386513817*^9, 3.9065227501731033`*^9, 
  3.906889620386319*^9, 3.906890818457766*^9, 3.906890857958712*^9, 
  3.906973657380466*^9, 3.907051482148485*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"f3744dd6-022d-438d-bbfa-\
faf5622dcb4c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.904201463723381*^9, 3.904201473640973*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5319e83c-cb3c-47be-a888-cc3725695a8a"],

Cell[BoxData["\<\"/home/wangyefan/Total_Hbb/Cal_X1X2\"\>"], "Output",
 CellChangeTimes->{
  3.90420147405956*^9, 3.9042015385386744`*^9, 3.9042018887148123`*^9, {
   3.904202033267775*^9, 3.90420206146173*^9}, 3.904202143071945*^9, 
   3.904213116407093*^9, 3.9042596513435707`*^9, 3.9046092628214808`*^9, 
   3.904659623607106*^9, 3.905518360709076*^9, 3.906515390250523*^9, 
   3.9065227540939217`*^9, 3.9068896250992327`*^9, 3.906890822362409*^9, 
   3.906890862234973*^9, 3.9069736624100027`*^9, 3.907051485033986*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"cc156ec1-ccf8-4a88-ac21-8e174826a426"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X2bb", "=", 
   RowBox[{"Get", "[", "\"\<MSbar_yb_X2tilde_bb.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X1", "=", 
   RowBox[{"Get", "[", "\"\<MSbar_yb_X1_bb.m\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.904201476269367*^9, 3.904201517550215*^9}, {
  3.904213136301333*^9, 3.9042131364480267`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b953641d-2761-4c76-9bb3-d3bb8ceb07e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X2bbbb", "=", 
   RowBox[{"Get", "[", "\"\<X2_bbbb.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9042131511063423`*^9, 3.904213165495*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0ef3df70-6dd4-4752-b9b0-618852cee78b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Here", " ", "z"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["m", "H"], "^", "2"}], "/", 
     RowBox[{
      SubscriptBox["m", "b"], "^", "2"}]}]}], ",", " ", 
   RowBox[{
    SubscriptBox["\[Mu]", "H"], " ", "=", " ", 
    RowBox[{"\[Mu]", "/", 
     SubscriptBox["m", "H"]}]}], ",", " ", 
   RowBox[{"nl", " ", "=", " ", 
    RowBox[{
    "number", " ", "of", " ", "light", " ", "quark", " ", "flavours"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.90420156202836*^9, 3.904201649486446*^9}, 
   3.9042018922212543`*^9, {3.906522771176469*^9, 3.906522774117155*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0b661ec4-f64e-4420-9eb6-6f2a05f3873e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NX2bbbb", "[", "zz_", "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"X2bbbb", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"F1", "[", "zz", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"F2", "[", "zz", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"F3", "[", "zz", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"F4", "[", "zz", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"F5", "[", "zz", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"F6", "[", "zz", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
        RowBox[{"F7", "[", "zz", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
        RowBox[{"F8", "[", "zz", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
        RowBox[{"F9", "[", "zz", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
        RowBox[{"F10", "[", "zz", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
        RowBox[{"F12", "[", "zz", "]"}]}], ",", 
       RowBox[{"z", "\[Rule]", "zz"}]}], "}"}]}], ",", "50"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.904213267295971*^9, 3.90421326729636*^9}, {
   3.904213580884014*^9, 3.904213634873641*^9}, 3.906522780178563*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"074db49b-d426-4563-acfa-4e6ade097880"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NX2bb", "[", 
   RowBox[{"zz_", ",", "\[Mu]mH_", ",", "nll_"}], "]"}], ":=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"X2bb", "/.", 
      RowBox[{
       SubscriptBox["\[Mu]", "H"], "\[Rule]", "\[Mu]mH"}]}], "/.", 
     RowBox[{"nl", "\[Rule]", "nll"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{
          SqrtBox["3"], "I"}]}], "2"]}], ",", 
      RowBox[{"x2", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{
          SqrtBox["3"], "I"}]}], "2"]}], ",", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", "z"}]], " ", 
            SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "/.", 
       RowBox[{"z", "\[Rule]", "zz"}]}]}], "}"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NX1", "[", 
   RowBox[{"zz_", ",", "\[Mu]mH_", ",", "nll_"}], "]"}], ":=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"X1", "/.", 
      RowBox[{
       SubscriptBox["\[Mu]", "H"], "\[Rule]", "\[Mu]mH"}]}], "/.", 
     RowBox[{"nl", "\[Rule]", "nll"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{
          SqrtBox["3"], "I"}]}], "2"]}], ",", 
      RowBox[{"x2", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{
          SqrtBox["3"], "I"}]}], "2"]}], ",", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", "z"}]], " ", 
            SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "/.", 
       RowBox[{"z", "\[Rule]", "zz"}]}]}], "}"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.904213275019157*^9, 3.904213325257667*^9}, 
   3.9042133600986032`*^9, {3.904213435302853*^9, 3.904213483975664*^9}, {
   3.906515397958356*^9, 3.9065154404988747`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"bc718279-f01a-433a-ad96-32350543505e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "running", " ", "time", " ", "of", " ", "function", " ", 
   "NX2bbbb", " ", "is", " ", "about", " ", "30", " ", "seconds"}], 
  "*)"}]], "Input",ExpressionUUID->"3b8a4626-04f9-499d-9fd1-4eec3b942dc1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NX2bbbb", "[", 
  FractionBox[
   RowBox[{"12509", "^", "2"}], 
   RowBox[{"507", "^", "2"}]], "]"}]], "Input",
 CellChangeTimes->{{3.90688964268299*^9, 3.906889650144112*^9}, {
  3.906889691651573*^9, 3.906889700397072*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b9e7683b-067b-4be3-9559-078c100e00f0"],

Cell[BoxData["1.\
35634249248607126592454143176277245113587798699435246353718968622063043663607`\
50."], "Output",
 CellChangeTimes->{3.906889695519845*^9, 3.906889737610984*^9, 
  3.907051562313455*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"de3a3936-9ede-4e71-8f67-f20fe580ed87"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "values", " ", "of", " ", "X1", " ", "and", " ", "X2", " ", 
     "at", " ", "\[Mu]"}], "=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     SubscriptBox["m", "H"]}]}], ",", " ", 
   RowBox[{
    SubscriptBox["m", "H"], " ", "and", " ", "2", 
    SubscriptBox["m", "H"]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9046108153095427`*^9, 3.904610868790983*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"36e3d681-90e4-448b-96a6-ab005e0fb0c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"NX1", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"12509", "^", "2"}], 
      RowBox[{"507", "^", "2"}]], ",", 
     FractionBox["1", "2"], ",", "4"}], "]"}], ",", 
   RowBox[{"NX1", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"12509", "^", "2"}], 
      RowBox[{"507", "^", "2"}]], ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"NX1", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"12509", "^", "2"}], 
      RowBox[{"507", "^", "2"}]], ",", "2", ",", "4"}], "]"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.904213559683485*^9, 3.904213566526712*^9}, {
  3.906522787066527*^9, 3.906522789915656*^9}, {3.907051644345994*^9, 
  3.9070516495193243`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a4da950e-64cd-4f6e-b296-37573341e57c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.037513882471252838878448494783776158854176327360902841476`57.\
48251827148435", ",", 
   "5.810102604711034076547376980616482431156176864801923857959`57.\
76418380197146", ",", 
   "8.58269132695081531421630546644918870345817740224294487444`56.\
933623493579034"}], "}"}]], "Output",
 CellChangeTimes->{3.904213567231873*^9, 3.9042596572353363`*^9, 
  3.904609272106065*^9, 3.904610880976027*^9, 3.9055183720380077`*^9, 
  3.905520670789624*^9, 3.9065154060829782`*^9, 3.906522791078676*^9, 
  3.907051650671262*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"4d58019e-94da-42a7-9076-b38673ae7f34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"NX2bb", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"12509", "^", "2"}], 
      RowBox[{"507", "^", "2"}]], ",", 
     FractionBox["1", "2"], ",", "4"}], "]"}], ",", 
   RowBox[{"NX2bb", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"12509", "^", "2"}], 
      RowBox[{"507", "^", "2"}]], ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"NX2bb", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"12509", "^", "2"}], 
      RowBox[{"507", "^", "2"}]], ",", "2", ",", "4"}], "]"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.906515463215457*^9, 3.906515467769153*^9}, {
  3.907051652928487*^9, 3.907051655174851*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"88cd9f92-e18b-4e85-a958-87eb199b7a40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "4.537634222854897547125971372401916743033017072560193997981`57.\
65682948462998"}], ",", 
   "29.22467780418262940964686113670660646569039304086496313457`57.\
465749731856576", ",", 
   "78.0411842673238010059889061373839654553044623042525486556`56.\
892323851148696"}], "}"}]], "Output",
 CellChangeTimes->{3.906515468615674*^9, 3.9065228054068108`*^9, 
  3.907051656485407*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"f85a78e5-51cf-465c-b9d3-0a3def975778"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"NX2bbbb", "[", 
     FractionBox[
      RowBox[{"12509", "^", "2"}], 
      RowBox[{"507", "^", "2"}]], "]"}], "+", 
    RowBox[{"NX2bb", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"12509", "^", "2"}], 
       RowBox[{"507", "^", "2"}]], ",", 
      FractionBox["1", "2"], ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"NX2bbbb", "[", 
     FractionBox[
      RowBox[{"12509", "^", "2"}], 
      RowBox[{"507", "^", "2"}]], "]"}], "+", 
    RowBox[{"NX2bb", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"12509", "^", "2"}], 
       RowBox[{"507", "^", "2"}]], ",", "1", ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"NX2bbbb", "[", 
     FractionBox[
      RowBox[{"12509", "^", "2"}], 
      RowBox[{"507", "^", "2"}]], "]"}], "+", 
    RowBox[{"NX2bb", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"12509", "^", "2"}], 
       RowBox[{"507", "^", "2"}]], ",", "2", ",", "4"}], "]"}]}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.9042136639078693`*^9, 3.9042137105577097`*^9}, {
  3.906522812095755*^9, 3.906522814624045*^9}, {3.90705166308212*^9, 
  3.907051671383868*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"bf3854bc-f8db-429e-8e8e-ae4ec5ce0825"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "3.1812917303688262812014299406391442918971390855658415344478103137793\
6956336393`50.37023409666464"}], ",", 
   "30.58102029666870067557140256846937891682627102785931559811718968622063043\
663607`51.353082282942225", ",", 
   "79.39752675980987227191344756914673790644034029124690111915718968622063043\
663607`51.76743728626884"}], "}"}]], "Output",
 CellChangeTimes->{3.904213822292809*^9, 3.904610991397909*^9, 
  3.905520788976153*^9, 3.9065229199998207`*^9, 3.907051777230445*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"0f4c2f07-b477-4a0c-bd66-ab3f7bec5c6e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Here", " ", "are", " ", "the", " ", "validations", " ", "of", " ", 
    "asymptotic", " ", "expansion", " ", "at", " ", 
    SubscriptBox["m", "H"]}], "\[Rule]", 
   RowBox[{"2", 
    SubscriptBox["m", "b"], 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "\[Rule]", "0"}], ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.904610282276699*^9, 3.904610367251111*^9}, {
   3.904610651207232*^9, 3.90461068005483*^9}, 
   3.905520639418502*^9},ExpressionUUID->"e21d8d57-03fd-4197-9342-\
fb2d3b5cc65e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Here", " ", 
    SubscriptBox["\[Mu]", "H"]}], "=", 
   RowBox[{
    RowBox[{"\[Mu]", "/", 
     SubscriptBox["m", "H"]}], "=", 
    RowBox[{
     RowBox[{"1", " ", "at", " ", 
      SubscriptBox["m", "H"]}], "\[Rule]", 
     RowBox[{"2", 
      SubscriptBox["m", "b"], " ", "are", " ", "used"}]}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.904610371567601*^9, 3.904610428831373*^9}, {
   3.904610661584553*^9, 3.904610714431588*^9}, {3.905520229430357*^9, 
   3.905520243530209*^9}, 
   3.906522821937056*^9},ExpressionUUID->"b47b74e3-4966-48ce-8cb5-\
0e86b0e37b0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"X1", "/.", 
      RowBox[{
       SubscriptBox["\[Mu]", "H"], "\[Rule]", "1"}]}], "/.", 
     RowBox[{"nl", "\[Rule]", "4"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{
          SqrtBox["3"], "I"}]}], "2"]}], ",", 
      RowBox[{"x2", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{
          SqrtBox["3"], "I"}]}], "2"]}], ",", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Beta]"}], 
         RowBox[{"1", "+", "\[Beta]"}]]}], "/.", 
       RowBox[{"\[Beta]", "\[Rule]", 
        FractionBox["1", 
         RowBox[{"10", "^", "10"}]]}]}]}], "}"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.904609326888042*^9, 3.904609328483181*^9}, {
   3.904609481458158*^9, 3.904609515482215*^9}, {3.9046096183282146`*^9, 
   3.9046096367495728`*^9}, {3.904610411269672*^9, 3.904610432159686*^9}, {
   3.904610484052187*^9, 3.9046104875842876`*^9}, {3.904610734705875*^9, 
   3.904610735607373*^9}, {3.904659791812484*^9, 3.904659791836911*^9}, {
   3.905520346656393*^9, 3.905520346961626*^9}, 3.90552045077279*^9, {
   3.905520488949827*^9, 3.905520489081811*^9}, {3.905520546882349*^9, 
   3.905520571153062*^9}, {3.906522833726967*^9, 3.9065228357831697`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d27da3bd-d57f-4ed9-b888-5adc8b8b6f79"],

Cell[BoxData["6.579736267803497951512769486186547218820675201631205930794`57.\
818208486359694*^10"], "Output",
 CellChangeTimes->{
  3.9046095161304493`*^9, {3.904609621283185*^9, 3.904609637047707*^9}, 
   3.904610433131961*^9, {3.9046104826537333`*^9, 3.904610490428677*^9}, {
   3.904610728720716*^9, 3.904610785157106*^9}, 3.904659794768381*^9, 
   3.905518384331963*^9, {3.9055202925654507`*^9, 3.905520315635298*^9}, 
   3.905520348317981*^9, {3.90552040009912*^9, 3.905520413873447*^9}, 
   3.905520451728469*^9, 3.905520492283752*^9, {3.9055205476517687`*^9, 
   3.9055205719099827`*^9}, 3.9055208453624067`*^9, 3.9065229553146*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f38c8cfa-6b3d-48e1-8792-1212778c27db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{"Pi", "^", "2"}]}], 
       RowBox[{"3", "\[Beta]"}]], "+", 
      FractionBox["4", "3"], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"Log", "[", 
        RowBox[{
         SubscriptBox["\[Mu]", "H"], "^", "2"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"Pi", "^", "2"}], "*", "\[Beta]"}], "3"]}], "/.", 
     RowBox[{
      SubscriptBox["\[Mu]", "H"], "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Beta]", "\[Rule]", 
     FractionBox["1", 
      RowBox[{"10", "^", "10"}]]}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.904609602659869*^9, 3.904609642724245*^9}, {
   3.90465977344967*^9, 3.904659787468417*^9}, {3.9055202572662687`*^9, 
   3.905520313408821*^9}, {3.905520361341733*^9, 3.905520362564447*^9}, {
   3.9055204119948673`*^9, 3.9055204178650837`*^9}, 3.905520455498522*^9, 
   3.905520498140139*^9, {3.90552053643925*^9, 3.90552057454309*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9993e661-34a6-4997-ad99-c42bdf907955"],

Cell[BoxData["6.\
57973626780349795151276948635825599625130017205656814558842634850996`50.*^10"]\
, "Output",
 CellChangeTimes->{
  3.904609643429245*^9, 3.904610493257785*^9, {3.904610729353056*^9, 
   3.9046107856772747`*^9}, 3.90465979557548*^9, 3.9055183851001377`*^9, {
   3.905520293436536*^9, 3.905520316404049*^9}, 3.9055203630802193`*^9, {
   3.905520400841228*^9, 3.905520414473402*^9}, 3.905520456482194*^9, 
   3.905520499926523*^9, {3.9055205510981417`*^9, 3.905520575247116*^9}, 
   3.905520846151239*^9, 3.906522958463372*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"d4023653-d4c1-4b87-afa0-9787936b8014"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"%", "-", "%%"}], "%%"]], "Input",
 CellChangeTimes->{{3.9046107742085037`*^9, 3.904610783816729*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a72aabc2-48b1-4db3-bed9-0c86cc4f9234"],

Cell[BoxData["2.609660485494598956742272072873203009931172697574`21.\
416584003087483*^-29"], "Output",
 CellChangeTimes->{
  3.904610786194511*^9, 3.904659813809249*^9, 3.905518387775282*^9, {
   3.905520294331849*^9, 3.9055203172281427`*^9}, 3.905520364103106*^9, {
   3.905520401686962*^9, 3.905520415143362*^9}, 3.905520457537973*^9, 
   3.905520500856615*^9, {3.905520551872655*^9, 3.905520578391457*^9}, 
   3.9055208469637003`*^9, 3.906522959291312*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"01d33f17-222c-4823-8156-0ee5359c3345"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"X2bb", "/.", 
      RowBox[{
       SubscriptBox["\[Mu]", "H"], "\[Rule]", "1"}]}], "/.", 
     RowBox[{"nl", "\[Rule]", "4"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{
          SqrtBox["3"], "I"}]}], "2"]}], ",", 
      RowBox[{"x2", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{
          SqrtBox["3"], "I"}]}], "2"]}], ",", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Beta]"}], 
         RowBox[{"1", "+", "\[Beta]"}]]}], "/.", 
       RowBox[{"\[Beta]", "\[Rule]", 
        FractionBox["1", 
         RowBox[{"10", "^", "10"}]]}]}]}], "}"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.904609657514699*^9, 3.9046096596385403`*^9}, {
   3.9046104959953327`*^9, 3.904610496249762*^9}, 3.904610764000704*^9, {
   3.905518436712376*^9, 3.905518439883038*^9}, {3.905520556930945*^9, 
   3.905520583019493*^9}, {3.9065229694858847`*^9, 3.906522977495681*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"a188aa2a-cd4e-4c23-81fe-96ac29243f00"],

Cell[BoxData["1.8817467363796928492228650111951639449447316230064584574106`58.\
27456117148536*^21"], "Output",
 CellChangeTimes->{
  3.9046096613169947`*^9, 3.9046104976547203`*^9, {3.904610765142441*^9, 
   3.9046107924547443`*^9}, 3.9046596592413597`*^9, 3.9046596910982513`*^9, 
   3.904659818633017*^9, 3.905518389135502*^9, 3.905518442688608*^9, 
   3.9055199863201923`*^9, 3.905520030034494*^9, 3.905520076503448*^9, {
   3.9055201284692297`*^9, 3.905520161796906*^9}, {3.905520197665229*^9, 
   3.905520212678669*^9}, {3.9055205598157253`*^9, 3.905520585648617*^9}, 
   3.9055206205665483`*^9, 3.905520852763221*^9, {3.90652296318862*^9, 
   3.906522978528139*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"136e5f48-7935-440e-a7d9-c9899ba468ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Beta]", "^", "2"}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", 
            RowBox[{"Pi", "^", "4"}]}], "27"], "+", 
          FractionBox[
           RowBox[{"4", 
            RowBox[{"Pi", "^", "2"}]}], "9"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "\[Beta]"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"339", "-", 
              RowBox[{"22", "nl"}]}], ")"}], 
            RowBox[{"Pi", "^", "2"}]}], "54"], "+", 
          FractionBox[
           RowBox[{"22", 
            RowBox[{"Log", "[", "2", "]"}], 
            RowBox[{"Pi", "^", "2"}]}], "9"], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "nl"}], "-", "33"}], ")"}], 
            RowBox[{"Pi", "^", "2"}], 
            RowBox[{"Log", "[", "\[Beta]", "]"}]}], "9"], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"55", "-", 
               RowBox[{"2", "nl"}]}], ")"}], 
             RowBox[{"Pi", "^", "2"}]}], "18"], "*", 
           RowBox[{"Log", "[", 
            RowBox[{
             SubscriptBox["\[Mu]", "H"], "^", "2"}], "]"}]}]}], ")"}]}]}], "/.", 
      RowBox[{
       SubscriptBox["\[Mu]", "H"], "\[Rule]", "1"}]}], "/.", 
     RowBox[{"nl", "\[Rule]", "4"}]}], "/.", 
    RowBox[{"\[Beta]", "\[Rule]", 
     FractionBox["1", 
      RowBox[{"10", "^", "10"}]]}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.9046096711705008`*^9, 3.904609719718655*^9}, {
   3.904609750945055*^9, 3.904609756864051*^9}, {3.904610202371234*^9, 
   3.9046102340849237`*^9}, {3.904610500443021*^9, 3.9046105005867567`*^9}, {
   3.904659651837295*^9, 3.9046596532380238`*^9}, {3.9055184021003637`*^9, 
   3.905518429950775*^9}, {3.905519675941004*^9, 3.905519977045351*^9}, {
   3.905520022452354*^9, 3.9055200510899878`*^9}, {3.905520121907205*^9, 
   3.9055201488693438`*^9}, {3.9055201892083473`*^9, 3.905520208344831*^9}, {
   3.9055205626209517`*^9, 3.905520563519258*^9}, {3.90552059765873*^9, 
   3.9055206156268263`*^9}, 3.905520804712923*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"5897d84a-9834-43d1-86e4-6a556067d750"],

Cell[BoxData["1.88174673637969284831171257638348135368555369407296680740434`\
50.*^21"], "Output",
 CellChangeTimes->{
  3.904609696246058*^9, 3.904609752369568*^9, 3.9046102360839567`*^9, 
   3.90461050410389*^9, {3.904610769263617*^9, 3.904610792635456*^9}, {
   3.904659679523567*^9, 3.904659691236232*^9}, 3.90465982019186*^9, 
   3.905518395537533*^9, 3.905518445043754*^9, {3.9055199604797277`*^9, 
   3.905519988818314*^9}, {3.905520023804031*^9, 3.90552003006874*^9}, 
   3.9055200771804132`*^9, 3.905520129398621*^9, 3.905520161828219*^9, {
   3.9055201982405577`*^9, 3.9055202131704483`*^9}, 3.905520564342239*^9, {
   3.905520605224527*^9, 3.905520621236431*^9}, 3.905520854416868*^9, {
   3.906522964787972*^9, 3.906522979370594*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"2b26ae84-4aa3-4044-9c3c-ca81115383ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"%", "-", "%%"}], "%%"]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"a8d19dee-a957-4352-adce-9ff18f425266"],

Cell[BoxData[
 RowBox[{"-", 
  "4.842056676365788906591655657253472189169407704635956591958`31.\
685029866252727*^-19"}]], "Output",
 CellChangeTimes->{
  3.904610794321314*^9, 3.904659692010457*^9, 3.904659821139391*^9, 
   3.905518397886983*^9, 3.905518450119932*^9, 3.905520078189554*^9, 
   3.905520130373486*^9, 3.905520162352501*^9, {3.905520199555637*^9, 
   3.905520214399661*^9}, 3.905520565393621*^9, {3.9055206070501137`*^9, 
   3.905520623957588*^9}, 3.9055208568264637`*^9, {3.906522965482877*^9, 
   3.906522980112762*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"85ec9241-4601-4b91-a4be-27bac4ef5e61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"X2bb", "/.", 
      RowBox[{
       SubscriptBox["\[Mu]", "H"], "\[Rule]", "1"}]}], "/.", 
     RowBox[{"nl", "\[Rule]", "4"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{
          SqrtBox["3"], "I"}]}], "2"]}], ",", 
      RowBox[{"x2", "\[Rule]", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{
          SqrtBox["3"], "I"}]}], "2"]}], ",", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Beta]"}], 
         RowBox[{"1", "+", "\[Beta]"}]]}], "/.", 
       RowBox[{"\[Beta]", "\[Rule]", 
        FractionBox["1", 
         RowBox[{"10", "^", "10"}]]}]}]}], "}"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.904609657514699*^9, 3.9046096596385403`*^9}, {
   3.9046104959953327`*^9, 3.904610496249762*^9}, 3.904610764000704*^9, {
   3.905518436712376*^9, 3.905518439883038*^9}, {3.905520556930945*^9, 
   3.905520583019493*^9}, {3.90652298304523*^9, 3.906522985891864*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"b38f34a5-5da5-49f1-8af5-2470f9b978db"],

Cell[BoxData["1.8817467363796928492228650111951639449458721981870443024127`58.\
27456117148536*^21"], "Output",
 CellChangeTimes->{
  3.9046096613169947`*^9, 3.9046104976547203`*^9, {3.904610765142441*^9, 
   3.9046107924547443`*^9}, 3.9046596592413597`*^9, 3.9046596910982513`*^9, 
   3.904659818633017*^9, 3.905518389135502*^9, 3.905518442688608*^9, 
   3.9055199863201923`*^9, 3.905520030034494*^9, 3.905520076503448*^9, {
   3.9055201284692297`*^9, 3.905520161796906*^9}, {3.905520197665229*^9, 
   3.905520212678669*^9}, {3.9055205598157253`*^9, 3.905520585648617*^9}, 
   3.9055206205665483`*^9, 3.905520861658723*^9, 3.906522986998472*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"c2d37177-0029-4981-b096-fff17a7011eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Beta]", "^", "2"}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", 
            RowBox[{"Pi", "^", "4"}]}], "27"], "+", 
          FractionBox[
           RowBox[{"4", 
            RowBox[{"Pi", "^", "2"}]}], "9"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "\[Beta]"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"339", "-", 
              RowBox[{"22", "nl"}]}], ")"}], 
            RowBox[{"Pi", "^", "2"}]}], "54"], "+", 
          FractionBox[
           RowBox[{"22", 
            RowBox[{"Log", "[", "2", "]"}], 
            RowBox[{"Pi", "^", "2"}]}], "9"], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "nl"}], "-", "33"}], ")"}], 
            RowBox[{"Pi", "^", "2"}], 
            RowBox[{"Log", "[", "\[Beta]", "]"}]}], "9"], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"55", "-", 
               RowBox[{"2", "nl"}]}], ")"}], 
             RowBox[{"Pi", "^", "2"}]}], "18"], "*", 
           RowBox[{"Log", "[", 
            RowBox[{
             SubscriptBox["\[Mu]", "H"], "^", "2"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "27"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"139", "-", 
             RowBox[{"3", "nl"}]}], ")"}], 
           RowBox[{"Pi", "^", "2"}]}], "27"], "-", 
         FractionBox[
          RowBox[{"100", 
           RowBox[{"Log", "[", "\[Beta]", "]"}], 
           RowBox[{"Pi", "^", "2"}]}], "27"], "-", 
         FractionBox[
          RowBox[{"130", 
           RowBox[{"Log", "[", "2", "]"}], 
           RowBox[{"Pi", "^", "2"}]}], "27"], "-", 
         FractionBox[
          RowBox[{"181", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "9"], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{"55", "-", 
             RowBox[{"2", "nl"}]}], ")"}], "12"], 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"4", 
             RowBox[{
              SubscriptBox["\[Mu]", "H"], "^", "2"}]}], "]"}], "^", "2"}]}], 
         "+", 
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{"57", "-", 
             RowBox[{"2", "nl"}]}], ")"}], "4"], 
          RowBox[{"Log", "[", 
           RowBox[{
            SubscriptBox["\[Mu]", "H"], "^", "2"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"163", "-", 
             RowBox[{"6", "nl"}]}], ")"}], 
           RowBox[{"Log", "[", "2", "]"}]}], "6"], "+", 
         FractionBox[
          RowBox[{"13993", "-", 
           RowBox[{"506", "nl"}]}], "432"]}], ")"}], "+", 
       RowBox[{"\[Beta]", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "162"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "313"}], "+", 
             RowBox[{"6", " ", "nl"}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", "nl"}], "+", "101"}], ")"}], 
            RowBox[{"Pi", "^", "2"}], 
            RowBox[{"Log", "[", "\[Beta]", "]"}]}], "27"], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"55", "-", 
               RowBox[{"2", "nl"}]}], ")"}], 
             RowBox[{"Pi", "^", "2"}]}], "18"], 
           RowBox[{"Log", "[", 
            RowBox[{
             SubscriptBox["\[Mu]", "H"], "^", "2"}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"418", 
            RowBox[{"Log", "[", "2", "]"}], 
            RowBox[{"Pi", "^", "2"}]}], "27"]}], ")"}]}]}], "/.", 
      RowBox[{
       SubscriptBox["\[Mu]", "H"], "\[Rule]", "1"}]}], "/.", 
     RowBox[{"nl", "\[Rule]", "4"}]}], "/.", 
    RowBox[{"\[Beta]", "\[Rule]", 
     FractionBox["1", 
      RowBox[{"10", "^", "10"}]]}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.9046096711705008`*^9, 3.904609719718655*^9}, {
   3.904609750945055*^9, 3.904609756864051*^9}, {3.904610202371234*^9, 
   3.9046102340849237`*^9}, {3.904610500443021*^9, 3.9046105005867567`*^9}, {
   3.904659651837295*^9, 3.9046596532380238`*^9}, {3.9055184021003637`*^9, 
   3.905518429950775*^9}, {3.905519675941004*^9, 3.905519977045351*^9}, {
   3.905520022452354*^9, 3.9055200510899878`*^9}, {3.905520121907205*^9, 
   3.9055201488693438`*^9}, {3.9055201892083473`*^9, 3.905520208344831*^9}, {
   3.9055205626209517`*^9, 3.905520563519258*^9}, {3.90552059765873*^9, 
   3.9055206156268263`*^9}, 3.906522583747538*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"17ee359b-1c7f-4313-9f4b-74912daf8d47"],

Cell[BoxData["1.88174673637969284922286501119516394513329486217321485984823`\
50.*^21"], "Output",
 CellChangeTimes->{
  3.904609696246058*^9, 3.904609752369568*^9, 3.9046102360839567`*^9, 
   3.90461050410389*^9, {3.904610769263617*^9, 3.904610792635456*^9}, {
   3.904659679523567*^9, 3.904659691236232*^9}, 3.90465982019186*^9, 
   3.905518395537533*^9, 3.905518445043754*^9, {3.9055199604797277`*^9, 
   3.905519988818314*^9}, {3.905520023804031*^9, 3.90552003006874*^9}, 
   3.9055200771804132`*^9, 3.905520129398621*^9, 3.905520161828219*^9, {
   3.9055201982405577`*^9, 3.9055202131704483`*^9}, 3.905520564342239*^9, {
   3.905520605224527*^9, 3.905520621236431*^9}, 3.9055208618499327`*^9, 
   3.906522588616276*^9, 3.906522993672241*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"45a11b7d-358e-4127-b273-db50e36a0053"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"%", "-", "%%"}], "%%"]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"c608f4ab-ac07-4c8d-a975-14fef1421493"],

Cell[BoxData["9.960036617188691147015476225491634669515`12.99826093276373*^-\
38"], "Output",
 CellChangeTimes->{
  3.904610794321314*^9, 3.904659692010457*^9, 3.904659821139391*^9, 
   3.905518397886983*^9, 3.905518450119932*^9, 3.905520078189554*^9, 
   3.905520130373486*^9, 3.905520162352501*^9, {3.905520199555637*^9, 
   3.905520214399661*^9}, 3.905520565393621*^9, {3.9055206070501137`*^9, 
   3.905520623957588*^9}, 3.905520864735487*^9, 3.906522629016576*^9, 
   3.906523002228483*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"262a676e-2426-40eb-b7de-0a6d85e0a069"]
}, Open  ]]
},
WindowSize->{2493, 1499},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>0.9 Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2717b712-787b-4ecc-a493-79976cb1b3d6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 238, 6, 26, "Input",ExpressionUUID->"b9880ad0-c1e2-465b-837a-1a58c1c39c66"],
Cell[CellGroupData[{
Cell[821, 30, 135, 2, 26, "Input",ExpressionUUID->"47cbaf6d-f019-400c-bc54-4894a7916396"],
Cell[CellGroupData[{
Cell[981, 36, 679, 13, 21, "Print",ExpressionUUID->"b2dd7f3b-464c-4932-a213-2e06029dc194"],
Cell[1663, 51, 499, 8, 19, "Print",ExpressionUUID->"e2ddf36c-9942-427f-bc82-5d05687696b3"],
Cell[2165, 61, 521, 9, 19, "Print",ExpressionUUID->"5e42e504-63c9-464c-bc55-4d9117e8d92d"],
Cell[2689, 72, 598, 10, 21, "Print",ExpressionUUID->"588689e7-a8d4-4c21-8458-976b6b484155"],
Cell[3290, 84, 544, 9, 52, "Print",ExpressionUUID->"ce31c2c5-b5cc-416e-99e8-3e0aa2293735"],
Cell[3837, 95, 520, 9, 21, "Print",ExpressionUUID->"f29e377f-46a8-4bfe-96db-94813b6dd76a"],
Cell[4360, 106, 536, 9, 21, "Print",ExpressionUUID->"fbc66bd9-326e-4408-a9e4-f71d6010a41d"],
Cell[4899, 117, 497, 8, 21, "Print",ExpressionUUID->"ba4f9d56-771a-4f1f-aa59-f172abd3fee7"],
Cell[5399, 127, 506, 8, 21, "Print",ExpressionUUID->"98a5cdf1-f506-4a29-b8a7-ce879c92ac12"],
Cell[5908, 137, 581, 9, 37, "Print",ExpressionUUID->"f584a572-2eb3-4c5a-817d-a0056585305d"],
Cell[6492, 148, 562, 9, 37, "Print",ExpressionUUID->"f3744dd6-022d-438d-bbfa-faf5622dcb4c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7103, 163, 248, 4, 26, "Input",ExpressionUUID->"5319e83c-cb3c-47be-a888-cc3725695a8a"],
Cell[7354, 169, 600, 8, 30, "Output",ExpressionUUID->"cc156ec1-ccf8-4a88-ac21-8e174826a426"]
}, Open  ]],
Cell[7969, 180, 452, 10, 43, "Input",ExpressionUUID->"b953641d-2761-4c76-9bb3-d3bb8ceb07e0"],
Cell[8424, 192, 262, 5, 26, "Input",ExpressionUUID->"0ef3df70-6dd4-4752-b9b0-618852cee78b"],
Cell[8689, 199, 737, 20, 26, "Input",ExpressionUUID->"0b661ec4-f64e-4420-9eb6-6f2a05f3873e"],
Cell[9429, 221, 1736, 45, 60, "Input",ExpressionUUID->"074db49b-d426-4563-acfa-4e6ade097880"],
Cell[11168, 268, 2459, 75, 84, "Input",ExpressionUUID->"bc718279-f01a-433a-ad96-32350543505e"],
Cell[13630, 345, 256, 5, 26, "Input",ExpressionUUID->"3b8a4626-04f9-499d-9fd1-4eec3b942dc1"],
Cell[CellGroupData[{
Cell[13911, 354, 328, 7, 41, "Input",ExpressionUUID->"b9e7683b-067b-4be3-9559-078c100e00f0"],
Cell[14242, 363, 282, 5, 28, "Output",ExpressionUUID->"de3a3936-9ede-4e71-8f67-f20fe580ed87"]
}, Open  ]],
Cell[14539, 371, 523, 14, 26, "Input",ExpressionUUID->"36e3d681-90e4-448b-96a6-ab005e0fb0c4"],
Cell[CellGroupData[{
Cell[15087, 389, 804, 23, 41, "Input",ExpressionUUID->"a4da950e-64cd-4f6e-b296-37573341e57c"],
Cell[15894, 414, 640, 13, 47, "Output",ExpressionUUID->"4d58019e-94da-42a7-9076-b38673ae7f34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16571, 432, 759, 22, 41, "Input",ExpressionUUID->"88cd9f92-e18b-4e85-a958-87eb199b7a40"],
Cell[17333, 456, 519, 12, 47, "Output",ExpressionUUID->"f85a78e5-51cf-465c-b9d3-0a3def975778"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17889, 473, 1259, 38, 41, "Input",ExpressionUUID->"bf3854bc-f8db-429e-8e8e-ae4ec5ce0825"],
Cell[19151, 513, 625, 12, 47, "Output",ExpressionUUID->"0f4c2f07-b477-4a0c-bd66-ab3f7bec5c6e"]
}, Open  ]],
Cell[19791, 528, 562, 14, 26, "Input",ExpressionUUID->"e21d8d57-03fd-4197-9342-fb2d3b5cc65e"],
Cell[20356, 544, 630, 18, 26, "Input",ExpressionUUID->"b47b74e3-4966-48ce-8cb5-0e86b0e37b0b"],
Cell[CellGroupData[{
Cell[21011, 566, 1594, 40, 47, "Input",ExpressionUUID->"d27da3bd-d57f-4ed9-b888-5adc8b8b6f79"],
Cell[22608, 608, 720, 10, 30, "Output",ExpressionUUID->"f38c8cfa-6b3d-48e1-8792-1212778c27db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23365, 623, 1182, 30, 44, "Input",ExpressionUUID->"9993e661-34a6-4997-ad99-c42bdf907955"],
Cell[24550, 655, 620, 10, 30, "Output",ExpressionUUID->"d4023653-d4c1-4b87-afa0-9787936b8014"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25207, 670, 219, 4, 42, "Input",ExpressionUUID->"a72aabc2-48b1-4db3-bed9-0c86cc4f9234"],
Cell[25429, 676, 539, 8, 30, "Output",ExpressionUUID->"01d33f17-222c-4823-8156-0ee5359c3345"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26005, 689, 1303, 36, 47, "Input",ExpressionUUID->"a188aa2a-cd4e-4c23-81fe-96ac29243f00"],
Cell[27311, 727, 752, 11, 30, "Output",ExpressionUUID->"136e5f48-7935-440e-a7d9-c9899ba468ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28100, 743, 2459, 64, 80, "Input",ExpressionUUID->"5897d84a-9834-43d1-86e4-6a556067d750"],
Cell[30562, 809, 825, 12, 30, "Output",ExpressionUUID->"2b26ae84-4aa3-4044-9c3c-ca81115383ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31424, 826, 151, 3, 42, "Input",ExpressionUUID->"a8d19dee-a957-4352-adce-9ff18f425266"],
Cell[31578, 831, 616, 11, 30, "Output",ExpressionUUID->"85ec9241-4601-4b91-a4be-27bac4ef5e61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32231, 847, 1300, 36, 108, "Input",ExpressionUUID->"b38f34a5-5da5-49f1-8af5-2470f9b978db"],
Cell[33534, 885, 725, 10, 42, "Output",ExpressionUUID->"c2d37177-0029-4981-b096-fff17a7011eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34296, 900, 5203, 146, 324, "Input",ExpressionUUID->"17ee359b-1c7f-4313-9f4b-74912daf8d47"],
Cell[39502, 1048, 825, 12, 42, "Output",ExpressionUUID->"45a11b7d-358e-4127-b273-db50e36a0053"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40364, 1065, 151, 3, 51, "Input",ExpressionUUID->"c608f4ab-ac07-4c8d-a975-14fef1421493"],
Cell[40518, 1070, 573, 9, 42, "Output",ExpressionUUID->"262a676e-2426-40eb-b7de-0a6d85e0a069"]
}, Open  ]]
}
]
*)



==> Auxiliary_File/MSbar_yb_X1_bb.m <==
(8*((-17 + (-40 + (28*I)*Pi)*w + (32*I)*Pi*w^2 + (40 + (4*I)*Pi)*w^3 + 
      (17 - (12*I)*Pi)*w^4)/(8*(1 + w)^2) + 2*(1 - w^2 + I*Pi*(1 + w^2))*
     G[-1, w] + (w*(-7 - 8*w - w^2 + 3*w^3)*G[0, w])/(2*(1 + w)^2) + 
    ((-1 + w^2 + (2*I)*Pi*(1 + w^2))*G[1, w])/2 + 
    (1 + w^2)*(-2*G[-1, 0, w] + 2*G[0, -1, w] + G[0, 1, w] - G[1, 0, w])))/
  (3*(-1 + w^2)) + 2*Log[Subscript[\[Mu], H]^2]


==> Auxiliary_File/MSbar_yb_X2tilde_bb.m <==
((-1/54*I)*Pi^3*(-3 - 37*w + 131*w^2 + 205*w^3 + 66*w^4 + 22*w^5))/
  ((-1 + w)^2*(1 + w)^3) + 
 (Pi^4*(19 - 528*w - 1986*w^2 - 5226*w^3 - 1774*w^4 - 528*w^5 + 231*w^6))/
  (1620*(-1 + w^2)^3) + ((I/324)*Pi*(503 - 6*(-7905 + 242*nl)*w + 
    (-14605 + 756*nl)*w^2 + 22*(-2963 + 72*nl)*w^3 - 
    6*(-34731 + 916*nl)*w^4 + 2*(-96187 + 2556*nl)*w^5 + 
    (81929 - 1440*nl)*w^6 - 6*(-2271 + 170*nl)*w^7 + (-31015 + 1332*nl)*w^8))/
  ((-1 + w)*(1 + w)^3*(1 - w + w^2)^2) + 
 (98681 + 204550*w + 98681*w^2 - 18*nl*(195 + 374*w + 195*w^2))/
  (1296*(1 + w)^2) + (Pi^2*(-117 - 84*w - 1732*w^2 - 160*w^3 + 11106*w^4 - 
    26382*w^5 + 31012*w^6 - 7596*w^7 - 18084*w^8 + 34216*w^9 - 21794*w^10 + 
    9318*w^11 + 281*w^12 + nl*(1 - w + w^2)^3*(3 - 2*w + 45*w^2 + 164*w^3 - 
      71*w^4 - 162*w^5 + 23*w^6)))/(54*(-1 + w)^2*(1 + w)^4*
   (1 - w + w^2)^3) - (((8*I)/27)*Pi*(-45 + 471*w - 321*w^2 + 
    nl*(-1 - 12*w + 11*w^2))*G[-1, w])/(-1 + w^2) + 
 ((2*nl*(1 - w + w^2)^2*(59 + 136*w + 59*w^2) - 
    3*(993 + 736*w - 1424*w^2 + 4130*w^3 - 1424*w^4 + 736*w^5 + 993*w^6))*
   G[-1, w])/(27*(1 + w^3)^2) + 
 ((I/27)*Pi^3*w*(-18 - 75*w - 26*w^2 - 65*w^3 - 18*w^4 + 10*w^5)*G[0, w])/
  (-1 + w^2)^3 + ((-503 + 6*(-7905 + 242*nl)*w + (14605 - 756*nl)*w^2 - 
    22*(-2963 + 72*nl)*w^3 + 6*(-34731 + 916*nl)*w^4 + 
    (192374 - 5112*nl)*w^5 + (-81929 + 1440*nl)*w^6 + 
    6*(-2271 + 170*nl)*w^7 + (31015 - 1332*nl)*w^8)*G[0, w])/
  (324*(-1 + w)*(1 + w)^3*(1 - w + w^2)^2) + 
 ((I/54)*Pi*(-38 + (1061 - 108*nl)*w + (-6221 + 348*nl)*w^2 + 
    (4176 - 312*nl)*w^3 + (15539 - 360*nl)*w^4 + (-44291 + 1440*nl)*w^5 + 
    (51160 - 1692*nl)*w^6 + (-12305 + 684*nl)*w^7 + (-31063 + 756*nl)*w^8 - 
    24*(-2240 + 57*nl)*w^9 + (-32735 + 936*nl)*w^10 + (12575 - 336*nl)*w^11 + 
    2*(527 + 6*nl)*w^12)*G[0, w])/((-1 + w)^2*(1 + w)^4*(1 - w + w^2)^3) - 
 (((4*I)/9)*Pi^3*(1 - w - 16*w^2 - w^3 + w^4)*G[1, w])/((-1 + w)*(1 + w)^3) + 
 ((-14*nl*(1 + w^3)^2 + 3*(235 - 406*w + 764*w^2 - 684*w^3 + 764*w^4 - 
      406*w^5 + 235*w^6))*G[1, w])/(54*(1 + w)^2*(1 - w + w^2)^2) + 
 ((I/27)*Pi*(4*nl*(1 - w + w^2)^3*(4 + 5*w - 28*w^2 - w^3 + w^4) - 
    3*(95 - 283*w - 516*w^2 + 2463*w^3 - 5517*w^4 + 6486*w^5 - 5403*w^6 + 
      2349*w^7 - 516*w^8 - 245*w^9 + 57*w^10))*G[1, w])/
  ((-1 + w)*(1 + w^3)^3) + 
 (Pi^2*((-1 - w)*(3271 + 6354*w - 10770*w^2 + 6354*w^3 - 217*w^4 + 
      32*nl*(-1 + w^4))*G[-1, w] + (-7 - 63*w + 288*w^2 + 408*w^3 + 109*w^4 + 
      33*w^5)*G[0, w] - (2275 + 5317*w - 5972*w^2 - 6172*w^3 + 3473*w^4 + 
      311*w^5 + 24*nl*(-1 - w + w^4 + w^5))*G[1, w]))/
  (54*(-1 + w)^2*(1 + w)^3) + (8*Pi^2*(31 + 86*w - 49*w^2 + 86*w^3 + 31*w^4)*
   (G[x1, w] + G[x2, w]))/(27*(-1 + w)*(1 + w)^3) + 
 (8*(-45 + 471*w - 321*w^2 + nl*(-1 - 12*w + 11*w^2))*G[-1, 0, w])/
  (27*(-1 + w^2)) - (2*w*((2*I)*Pi*G[0, w] - 2*G[0, 0, w]))/(3*(-1 + w^2)) + 
 ((38 + (-1061 + 108*nl)*w + (6221 - 348*nl)*w^2 + 24*(-174 + 13*nl)*w^3 + 
    (-15539 + 360*nl)*w^4 + (44291 - 1440*nl)*w^5 + 4*(-12790 + 423*nl)*w^6 + 
    (12305 - 684*nl)*w^7 + (31063 - 756*nl)*w^8 + 24*(-2240 + 57*nl)*w^9 + 
    (32735 - 936*nl)*w^10 + (-12575 + 336*nl)*w^11 - 2*(527 + 6*nl)*w^12)*
   G[0, 0, w])/(54*(-1 + w)^2*(1 + w)^4*(1 - w + w^2)^3) - 
 (256*Pi^2*(1 + 2*w - 2*w^2 + 8*w^3 + w^4 + 2*w^5)*
   (G[0, x1, w] + G[0, x2, w]))/(27*(-1 + w)^2*(1 + w)^3) + 
 (((8*I)/9)*Pi*(1 + w^2)*((-83 + 2*nl)*G[-1, -1, w] - 
    (-17 + 2*nl)*G[-1, 1, w] - (-17 + 2*nl)*G[1, -1, w]))/(-1 + w^2) + 
 (2*Pi^2*(-((-511 - 384*w + 2084*w^2 - 4698*w^3 + 2956*w^4 - 384*w^5 + 
       361*w^6)*G[0, -1, w]) - w*(-24 - 97*w - 110*w^2 - 89*w^3 - 24*w^4 + 
      8*w^5)*G[0, 0, w] - 3*(-121 - 40*w + 502*w^2 - 1154*w^3 + 642*w^4 - 
      40*w^5 + 19*w^6)*G[0, 1, w] + 10*(-1 + w)^2*(1 - w - 16*w^2 - w^3 + 
      w^4)*G[1, 0, w]))/(27*(-1 + w^2)^3) + 
 ((4*nl*(1 - w + w^2)^3*(-13 - 44*w - 20*w^2 + 4*w^3 + 11*w^4) - 
     6*(-327 - 258*w + 957*w^2 - 3404*w^3 + 3857*w^4 - 4566*w^5 + 2753*w^6 - 
       2300*w^7 + 957*w^8 - 626*w^9 + 41*w^10))*G[0, -1, w] + 
   (-2*nl*(1 + w)^2*(1 - w + w^2)^3*(13 - 24*w + 7*w^2) + 
     3*(327 - 488*w + 449*w^2 + 1338*w^3 - 3039*w^4 + 4408*w^5 - 2925*w^6 + 
       1224*w^7 + 449*w^8 - 450*w^9 + 289*w^10))*G[0, 1, w] + 
   (-4*nl*(1 - w + w^2)^3*(4 + 5*w - 28*w^2 - w^3 + w^4) + 
     3*(95 - 283*w - 516*w^2 + 2463*w^3 - 5517*w^4 + 6486*w^5 - 5403*w^6 + 
       2349*w^7 - 516*w^8 - 245*w^9 + 57*w^10))*G[1, 0, w])/
  (27*(-1 + w)*(1 + w^3)^3) - 
 (2*(-392*G[-1, -1, w] + 16*nl*G[-1, -1, w] + 24*G[-1, 1, w] + 
    24*G[1, -1, w] - 43*G[1, 1, w] + 2*nl*G[1, 1, w]))/9 + 
 ((I/18)*Pi*(-2*(1 + w)*(709 + 1586*w - 2786*w^2 + 1586*w^3 + 57*w^4 + 
      4*nl*(-1 + w^4))*G[-1, 0, w] + 32*(1 + w)*(40 + 32*w - 123*w^2 + 
      32*w^3 + 3*w^4 + nl*(-1 + w^4))*G[0, -1, w] + 
    (-4 - 26*w + 157*w^2 + 203*w^3 + 43*w^4 + 11*w^5)*G[0, 0, w] + 
    2*(488 + 760*w - 1278*w^2 - 1018*w^3 + 319*w^4 + 89*w^5 + 
      12*nl*(-1 - w + w^4 + w^5))*G[0, 1, w] - 
    (1019 + 2545*w - 2782*w^2 - 2882*w^3 + 1843*w^4 + 257*w^5 + 
      8*nl*(-1 - w + w^4 + w^5))*G[1, 0, w] + 
    (-602 - 590*w - 20*w^2 + 20*w^3 + 590*w^4 + 602*w^5 - 
      32*nl*(-1 - w + w^4 + w^5))*G[1, 1, w]))/((-1 + w)^2*(1 + w)^3) + 
 (256*Pi^2*(1 + 10*w^2 + w^4)*(G[1, x1, w] + G[1, x2, w]))/
  (27*(-1 + w)*(1 + w)^3) + ((I/9)*Pi*(31 + 86*w - 49*w^2 + 86*w^3 + 31*w^4)*
   (4*G[x1, 0, w] + G[x1, 1, w] + 4*G[x2, 0, w] + G[x2, 1, w]))/
  ((-1 + w)*(1 + w)^3) + ((162 + 628*w + 331*w^2 - 459*w^3 + 480*w^4 - 
    118*w^5 + 4*nl*(-1 - w + w^4 + w^5))*(2*G[0, 0, -1, w] - G[0, 0, 1, w]))/
  (9*(-1 + w)^2*(1 + w)^3) + 
 (((4*I)/9)*Pi*(1 + w^2)^2*(100*G[0, -1, -1, w] + 76*G[0, -1, 1, w] + 
    76*G[0, 1, -1, w] + 35*G[0, 1, 1, w]))/(-1 + w^2)^2 - 
 (((32*I)/9)*Pi*(1 + 2*w - 2*w^2 + 8*w^3 + w^4 + 2*w^5)*
   (4*G[0, x1, 0, w] + G[0, x1, 1, w] + 4*G[0, x2, 0, w] + G[0, x2, 1, w]))/
  ((-1 + w)^2*(1 + w)^3) + (((8*I)/9)*Pi*(1 - w - 16*w^2 - w^3 + w^4)*
   G[1, 0, 0, w])/((-1 + w)*(1 + w)^3) + 
 (4*(1 + w^2)*((166 - 4*nl)*G[-1, -1, 0, w] + (94 - 4*nl)*G[-1, 0, -1, w] + 
    (110 - 4*nl)*G[-1, 0, 0, w] + (-63 + 2*nl)*G[-1, 0, 1, w] + 
    (-34 + 4*nl)*G[-1, 1, 0, w] + (-260 + 8*nl)*G[0, -1, -1, w] - 
    20*G[0, -1, 1, w] + (-110 + 4*nl)*G[0, 0, -1, w] + 
    (-55 + 2*nl)*G[0, 0, 1, w] - 20*G[0, 1, -1, w] + 
    (45 - 2*nl)*G[0, 1, 1, w] + (-34 + 4*nl)*G[1, -1, 0, w] + 
    (110 - 4*nl)*G[1, 0, -1, w] + (55 - 2*nl)*G[1, 0, 0, w] + 
    (-110 + 4*nl)*G[1, 1, 0, w]))/(9*(-1 + w)*(1 + w)) + 
 (2*(1 + w)*(1149 + 1586*w - 2786*w^2 + 1586*w^3 - 383*w^4 + 
     20*nl*(-1 + w^4))*G[-1, 0, 0, w] - 
   32*(1 + w)*(40 + 32*w - 123*w^2 + 32*w^3 + 3*w^4 + nl*(-1 + w^4))*
    G[0, -1, 0, w] - 8*(162 + 628*w + 331*w^2 - 459*w^3 + 480*w^4 - 118*w^5 + 
     4*nl*(-1 - w + w^4 + w^5))*G[0, 0, -1, w] + 
   (4 + 26*w - 157*w^2 - 203*w^3 - 43*w^4 - 11*w^5)*G[0, 0, 0, w] - 
   2*(488 + 760*w - 1278*w^2 - 1018*w^3 + 319*w^4 + 89*w^5 + 
     12*nl*(-1 - w + w^4 + w^5))*G[0, 1, 0, w] + 
   8*(-1 + w)*(63 + 120*w + 130*w^2 + 120*w^3 + 63*w^4 - 
     4*nl*(1 + w)^2*(1 + w^2))*G[1, 0, -1, w] - 
   (-1 + w)*(1459 + 4444*w + 1662*w^2 - 1220*w^3 + 183*w^4 - 
     24*nl*(1 + w)^2*(1 + w^2))*G[1, 0, 0, w] + 
   2*(-1 + w)*(126 + 240*w + 260*w^2 + 240*w^3 + 126*w^4 - 
     8*nl*(1 + w)^2*(1 + w^2))*G[1, 0, 1, w] + 
   2*(-1 + w)*(139 + 284*w + 274*w^2 + 284*w^3 + 139*w^4)*G[1, 1, 0, w])/
  (18*(-1 + w)^2*(1 + w)^3) - (((32*I)/9)*Pi*(1 + 10*w^2 + w^4)*
   (G[1, 0, 1, w] - 4*G[1, x1, 0, w] - G[1, x1, 1, w] - 4*G[1, x2, 0, w] - 
    G[1, x2, 1, w]))/((-1 + w)*(1 + w)^3) + 
 ((31 + 86*w - 49*w^2 + 86*w^3 + 31*w^4)*(6*G[x1, 0, -1, w] - 
    4*G[x1, 0, 0, w] + 3*G[x1, 0, 1, w] - G[x1, 1, 0, w] + 
    6*G[x2, 0, -1, w] - 4*G[x2, 0, 0, w] + 3*G[x2, 0, 1, w] - 
    G[x2, 1, 0, w]))/(9*(-1 + w)*(1 + w)^3) - 
 (4*(1 + w^2)^2*(100*G[0, -1, -1, 0, w] + 28*G[0, -1, 0, -1, w] + 
    14*G[0, -1, 0, 1, w] + 76*G[0, -1, 1, 0, w] - 128*G[0, 0, -1, -1, w] - 
    64*G[0, 0, -1, 1, w] - 64*G[0, 0, 1, -1, w] - 32*G[0, 0, 1, 1, w] + 
    76*G[0, 1, -1, 0, w] - 4*G[0, 1, 0, -1, w] - 2*G[0, 1, 0, 1, w] + 
    35*G[0, 1, 1, 0, w]))/(9*(-1 + w^2)^2) - 
 (32*(1 + 2*w - 2*w^2 + 8*w^3 + w^4 + 2*w^5)*(6*G[0, x1, 0, -1, w] - 
    4*G[0, x1, 0, 0, w] + 3*G[0, x1, 0, 1, w] - G[0, x1, 1, 0, w] + 
    6*G[0, x2, 0, -1, w] - 4*G[0, x2, 0, 0, w] + 3*G[0, x2, 0, 1, w] - 
    G[0, x2, 1, 0, w]))/(9*(-1 + w)^2*(1 + w)^3) + 
 (4*(-128 - 96*w + 523*w^2 - 1226*w^3 + 741*w^4 - 96*w^5 + 90*w^6)*
    G[0, -1, 0, 0, w] + 32*(8 + 4*w - 33*w^2 + 94*w^3 - 35*w^4 + 4*w^5 + 
     6*w^6)*G[0, 0, -1, 0, w] - 16*(-1 + w)*w*(4 - 19*w + 31*w^2 + 2*w^3 + 
     6*w^4)*G[0, 0, 0, -1, w] + w*(-30 - 119*w - 194*w^2 - 113*w^3 - 30*w^4 + 
     6*w^5)*G[0, 0, 0, 0, w] - 4*w*(1 + 82*w - 46*w^2 + 94*w^3 + w^4 + 
     12*w^5)*G[0, 0, 0, 1, w] + 2*(112 + 48*w - 413*w^2 + 1118*w^3 - 
     431*w^4 + 48*w^5 + 94*w^6)*G[0, 0, 1, 0, w] + 
   2*(-181 - 60*w + 749*w^2 - 1628*w^3 + 959*w^4 - 60*w^5 + 29*w^6)*
    G[0, 1, 0, 0, w] - 8*(-1 + w)^2*(1 - w - 16*w^2 - w^3 + w^4)*
    G[1, 0, 0, 0, w])/(9*(-1 + w^2)^3) - 
 (32*(1 + 10*w^2 + w^4)*(6*G[1, 0, 0, -1, w] + 3*G[1, 0, 0, 1, w] - 
    G[1, 0, 1, 0, w] - 6*G[1, x1, 0, -1, w] + 4*G[1, x1, 0, 0, w] - 
    3*G[1, x1, 0, 1, w] + G[1, x1, 1, 0, w] - 6*G[1, x2, 0, -1, w] + 
    4*G[1, x2, 0, 0, w] - 3*G[1, x2, 0, 1, w] + G[1, x2, 1, 0, w]))/
  (9*(-1 + w)*(1 + w)^3) + (2*Pi^2*(1 - 4*w + w^2)*Log[2])/(9*(1 + w)^2) - 
 ((-614 - 1393*w - 614*w^2 + nl*(22 + 50*w + 22*w^2))*
   Log[Subscript[\[Mu], H]^2])/(18*(1 + w)^2) + 
 ((I/9)*(-55 + 2*nl)*w*(-7 - 8*w - w^2 + 3*w^3)*(Pi + I*G[0, w])*
   Log[Subscript[\[Mu], H]^2])/((-1 + w)*(1 + w)^3) + 
 ((-55 + 2*nl)*(4*G[-1, w] - G[1, w])*Log[Subscript[\[Mu], H]^2])/9 + 
 (2*(-55 + 2*nl)*(1 + w^2)*((-2*I)*Pi*G[-1, w] - I*Pi*G[1, w] + 
    2*G[-1, 0, w] - 2*G[0, -1, w] - G[0, 1, w] + G[1, 0, w])*
   Log[Subscript[\[Mu], H]^2])/(9*(-1 + w^2)) - 
 ((-55 + 2*nl)*Log[Subscript[\[Mu], H]^2]^2)/12 - 
 ((172 + 510*w + 844*w^2 + 44*w^3 + 317*w^4 - 159*w^5 + 
    6*nl*(-1 - w + w^4 + w^5))*Zeta[3])/(9*(-1 + w)^2*(1 + w)^3) - 
 (2*(-1 - 18*w - 94*w^2 + 386*w^3 - 78*w^4 - 18*w^5 + 15*w^6)*G[0, w]*
   Zeta[3])/(9*(-1 + w^2)^3) - (32*(1 + 10*w^2 + w^4)*G[1, w]*Zeta[3])/
  (3*(-1 + w)*(1 + w)^3) + 
 ((I/9)*Pi*(-4*(-128 - 96*w + 523*w^2 - 1226*w^3 + 741*w^4 - 96*w^5 + 90*w^6)*
     G[0, -1, 0, w] - 32*(8 + 4*w - 33*w^2 + 94*w^3 - 35*w^4 + 4*w^5 + 6*w^6)*
     G[0, 0, -1, w] - w*(-30 - 119*w - 194*w^2 - 113*w^3 - 30*w^4 + 6*w^5)*
     G[0, 0, 0, w] - 2*(112 + 48*w - 413*w^2 + 1118*w^3 - 431*w^4 + 48*w^5 + 
      94*w^6)*G[0, 0, 1, w] - 2*(-181 - 60*w + 749*w^2 - 1628*w^3 + 959*w^4 - 
      60*w^5 + 29*w^6)*G[0, 1, 0, w] + 2*(-1 - 18*w - 94*w^2 + 386*w^3 - 
      78*w^4 - 18*w^5 + 15*w^6)*Zeta[3]))/(-1 + w^2)^3


==> Auxiliary_File/NP1_Analy_Exp.m <==
{{0, (-I)*Pi, -Pi^2 + (2*I)*Pi*G[-1, w] - I*Pi*G[0, w], 
  ((5*I)/6)*Pi^3 + 2*Pi^2*G[-1, w] - Pi^2*G[0, w] - (4*I)*Pi*G[-1, -1, w] + 
   (2*I)*Pi*G[-1, 0, w] + (2*I)*Pi*G[0, -1, w] - I*Pi*G[0, 0, w], 
  Pi^4/2 - ((5*I)/3)*Pi^3*G[-1, w] + ((5*I)/6)*Pi^3*G[0, w] - 
   4*Pi^2*G[-1, -1, w] + 2*Pi^2*G[-1, 0, w] + 2*Pi^2*G[0, -1, w] - 
   Pi^2*G[0, 0, w] + (8*I)*Pi*G[-1, -1, -1, w] - (4*I)*Pi*G[-1, -1, 0, w] - 
   (4*I)*Pi*G[-1, 0, -1, w] + (2*I)*Pi*G[-1, 0, 0, w] - 
   (4*I)*Pi*G[0, -1, -1, w] + (2*I)*Pi*G[0, -1, 0, w] + 
   (2*I)*Pi*G[0, 0, -1, w] - I*Pi*G[0, 0, 0, w] + (2*I)*Pi*Zeta[3], 
  ((-79*I)/360)*Pi^5 - Pi^4*G[-1, w] + (Pi^4*G[0, w])/2 + 
   ((10*I)/3)*Pi^3*G[-1, -1, w] - ((5*I)/3)*Pi^3*G[-1, 0, w] - 
   ((5*I)/3)*Pi^3*G[0, -1, w] + ((5*I)/6)*Pi^3*G[0, 0, w] + 
   8*Pi^2*G[-1, -1, -1, w] - 4*Pi^2*G[-1, -1, 0, w] - 
   4*Pi^2*G[-1, 0, -1, w] + 2*Pi^2*G[-1, 0, 0, w] - 4*Pi^2*G[0, -1, -1, w] + 
   2*Pi^2*G[0, -1, 0, w] + 2*Pi^2*G[0, 0, -1, w] - Pi^2*G[0, 0, 0, w] - 
   (16*I)*Pi*G[-1, -1, -1, -1, w] + (8*I)*Pi*G[-1, -1, -1, 0, w] + 
   (8*I)*Pi*G[-1, -1, 0, -1, w] - (4*I)*Pi*G[-1, -1, 0, 0, w] + 
   (8*I)*Pi*G[-1, 0, -1, -1, w] - (4*I)*Pi*G[-1, 0, -1, 0, w] - 
   (4*I)*Pi*G[-1, 0, 0, -1, w] + (2*I)*Pi*G[-1, 0, 0, 0, w] + 
   (8*I)*Pi*G[0, -1, -1, -1, w] - (4*I)*Pi*G[0, -1, -1, 0, w] - 
   (4*I)*Pi*G[0, -1, 0, -1, w] + (2*I)*Pi*G[0, -1, 0, 0, w] - 
   (4*I)*Pi*G[0, 0, -1, -1, w] + (2*I)*Pi*G[0, 0, -1, 0, w] + 
   (2*I)*Pi*G[0, 0, 0, -1, w] - I*Pi*G[0, 0, 0, 0, w] + 2*Pi^2*Zeta[3] - 
   (4*I)*Pi*G[-1, w]*Zeta[3] + (2*I)*Pi*G[0, w]*Zeta[3]}, 
 {0, 0, -2*Pi^2 - (2*I)*Pi*G[0, w], ((13*I)/3)*Pi^3 - 6*Pi^2*G[0, w] - 
   4*Pi^2*G[1, w] + (12*I)*Pi*G[0, -1, w] - (6*I)*Pi*G[0, 0, w] + 
   (4*I)*Pi*G[0, 1, w] - (4*I)*Pi*G[1, 0, w], 
  (17*Pi^4)/3 + ((31*I)/3)*Pi^3*G[0, w] + ((26*I)/3)*Pi^3*G[1, w] + 
   48*Pi^2*G[0, -1, w] - 14*Pi^2*G[0, 0, w] + 20*Pi^2*G[0, 1, w] - 
   12*Pi^2*G[1, 0, w] - 8*Pi^2*G[1, 1, w] - (72*I)*Pi*G[0, -1, -1, w] + 
   (48*I)*Pi*G[0, -1, 0, w] - (24*I)*Pi*G[0, -1, 1, w] + 
   (36*I)*Pi*G[0, 0, -1, w] - (14*I)*Pi*G[0, 0, 0, w] + 
   (12*I)*Pi*G[0, 0, 1, w] - (24*I)*Pi*G[0, 1, -1, w] + 
   (20*I)*Pi*G[0, 1, 0, w] - (8*I)*Pi*G[0, 1, 1, w] + 
   (24*I)*Pi*G[1, 0, -1, w] - (12*I)*Pi*G[1, 0, 0, w] + 
   (8*I)*Pi*G[1, 0, 1, w] - (8*I)*Pi*G[1, 1, 0, w] + (16*I)*Pi*Zeta[3], 
  ((-193*I)/36)*Pi^5 + (37*Pi^4*G[0, w])/3 + (34*Pi^4*G[1, w])/3 - 
   (88*I)*Pi^3*G[0, -1, w] + ((67*I)/3)*Pi^3*G[0, 0, w] - 
   (38*I)*Pi^3*G[0, 1, w] + ((62*I)/3)*Pi^3*G[1, 0, w] + 
   ((52*I)/3)*Pi^3*G[1, 1, w] - 288*Pi^2*G[0, -1, -1, w] + 
   120*Pi^2*G[0, -1, 0, w] - 96*Pi^2*G[0, -1, 1, w] + 
   144*Pi^2*G[0, 0, -1, w] - 30*Pi^2*G[0, 0, 0, w] + 68*Pi^2*G[0, 0, 1, w] - 
   96*Pi^2*G[0, 1, -1, w] + 52*Pi^2*G[0, 1, 0, w] - 24*Pi^2*G[0, 1, 1, w] + 
   96*Pi^2*G[1, 0, -1, w] - 28*Pi^2*G[1, 0, 0, w] + 40*Pi^2*G[1, 0, 1, w] - 
   24*Pi^2*G[1, 1, 0, w] - 16*Pi^2*G[1, 1, 1, w] + 
   (432*I)*Pi*G[0, -1, -1, -1, w] - (288*I)*Pi*G[0, -1, -1, 0, w] + 
   (144*I)*Pi*G[0, -1, -1, 1, w] - (288*I)*Pi*G[0, -1, 0, -1, w] + 
   (120*I)*Pi*G[0, -1, 0, 0, w] - (96*I)*Pi*G[0, -1, 0, 1, w] + 
   (144*I)*Pi*G[0, -1, 1, -1, w] - (96*I)*Pi*G[0, -1, 1, 0, w] + 
   (48*I)*Pi*G[0, -1, 1, 1, w] - (216*I)*Pi*G[0, 0, -1, -1, w] + 
   (144*I)*Pi*G[0, 0, -1, 0, w] - (72*I)*Pi*G[0, 0, -1, 1, w] + 
   (84*I)*Pi*G[0, 0, 0, -1, w] - (30*I)*Pi*G[0, 0, 0, 0, w] + 
   (28*I)*Pi*G[0, 0, 0, 1, w] - (72*I)*Pi*G[0, 0, 1, -1, w] + 
   (68*I)*Pi*G[0, 0, 1, 0, w] - (24*I)*Pi*G[0, 0, 1, 1, w] + 
   (144*I)*Pi*G[0, 1, -1, -1, w] - (96*I)*Pi*G[0, 1, -1, 0, w] + 
   (48*I)*Pi*G[0, 1, -1, 1, w] - (120*I)*Pi*G[0, 1, 0, -1, w] + 
   (52*I)*Pi*G[0, 1, 0, 0, w] - (40*I)*Pi*G[0, 1, 0, 1, w] + 
   (48*I)*Pi*G[0, 1, 1, -1, w] - (24*I)*Pi*G[0, 1, 1, 0, w] + 
   (16*I)*Pi*G[0, 1, 1, 1, w] - (144*I)*Pi*G[1, 0, -1, -1, w] + 
   (96*I)*Pi*G[1, 0, -1, 0, w] - (48*I)*Pi*G[1, 0, -1, 1, w] + 
   (72*I)*Pi*G[1, 0, 0, -1, w] - (28*I)*Pi*G[1, 0, 0, 0, w] + 
   (24*I)*Pi*G[1, 0, 0, 1, w] - (48*I)*Pi*G[1, 0, 1, -1, w] + 
   (40*I)*Pi*G[1, 0, 1, 0, w] - (16*I)*Pi*G[1, 0, 1, 1, w] + 
   (48*I)*Pi*G[1, 1, 0, -1, w] - (24*I)*Pi*G[1, 1, 0, 0, w] + 
   (16*I)*Pi*G[1, 1, 0, 1, w] - (16*I)*Pi*G[1, 1, 1, 0, w] + 
   36*Pi^2*Zeta[3] + (36*I)*Pi*G[0, w]*Zeta[3] + (32*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, I*Pi, 4*Pi^2 - (6*I)*Pi*G[-1, w] + (4*I)*Pi*G[0, w] - (2*I)*Pi*G[1, w], 
  ((-22*I)/3)*Pi^3 - 24*Pi^2*G[-1, w] + 10*Pi^2*G[0, w] - 8*Pi^2*G[1, w] + 
   (36*I)*Pi*G[-1, -1, w] - (24*I)*Pi*G[-1, 0, w] + (12*I)*Pi*G[-1, 1, w] - 
   (24*I)*Pi*G[0, -1, w] + (10*I)*Pi*G[0, 0, w] - (8*I)*Pi*G[0, 1, w] + 
   (12*I)*Pi*G[1, -1, w] - (8*I)*Pi*G[1, 0, w] + (4*I)*Pi*G[1, 1, w], 
  -9*Pi^4 + (44*I)*Pi^3*G[-1, w] - ((49*I)/3)*Pi^3*G[0, w] + 
   ((44*I)/3)*Pi^3*G[1, w] + 144*Pi^2*G[-1, -1, w] - 60*Pi^2*G[-1, 0, w] + 
   48*Pi^2*G[-1, 1, w] - 96*Pi^2*G[0, -1, w] + 22*Pi^2*G[0, 0, w] - 
   44*Pi^2*G[0, 1, w] + 48*Pi^2*G[1, -1, w] - 20*Pi^2*G[1, 0, w] + 
   16*Pi^2*G[1, 1, w] - (216*I)*Pi*G[-1, -1, -1, w] + 
   (144*I)*Pi*G[-1, -1, 0, w] - (72*I)*Pi*G[-1, -1, 1, w] + 
   (144*I)*Pi*G[-1, 0, -1, w] - (60*I)*Pi*G[-1, 0, 0, w] + 
   (48*I)*Pi*G[-1, 0, 1, w] - (72*I)*Pi*G[-1, 1, -1, w] + 
   (48*I)*Pi*G[-1, 1, 0, w] - (24*I)*Pi*G[-1, 1, 1, w] + 
   (144*I)*Pi*G[0, -1, -1, w] - (96*I)*Pi*G[0, -1, 0, w] + 
   (48*I)*Pi*G[0, -1, 1, w] - (60*I)*Pi*G[0, 0, -1, w] + 
   (22*I)*Pi*G[0, 0, 0, w] - (20*I)*Pi*G[0, 0, 1, w] + 
   (48*I)*Pi*G[0, 1, -1, w] - (44*I)*Pi*G[0, 1, 0, w] + 
   (16*I)*Pi*G[0, 1, 1, w] - (72*I)*Pi*G[1, -1, -1, w] + 
   (48*I)*Pi*G[1, -1, 0, w] - (24*I)*Pi*G[1, -1, 1, w] + 
   (48*I)*Pi*G[1, 0, -1, w] - (20*I)*Pi*G[1, 0, 0, w] + 
   (16*I)*Pi*G[1, 0, 1, w] - (24*I)*Pi*G[1, 1, -1, w] + 
   (16*I)*Pi*G[1, 1, 0, w] - (8*I)*Pi*G[1, 1, 1, w] - (26*I)*Pi*Zeta[3], 
  ((1487*I)/180)*Pi^5 + 54*Pi^4*G[-1, w] - 19*Pi^4*G[0, w] + 
   18*Pi^4*G[1, w] - (264*I)*Pi^3*G[-1, -1, w] + (98*I)*Pi^3*G[-1, 0, w] - 
   (88*I)*Pi^3*G[-1, 1, w] + (176*I)*Pi^3*G[0, -1, w] - 
   ((103*I)/3)*Pi^3*G[0, 0, w] + ((254*I)/3)*Pi^3*G[0, 1, w] - 
   (88*I)*Pi^3*G[1, -1, w] + ((98*I)/3)*Pi^3*G[1, 0, w] - 
   ((88*I)/3)*Pi^3*G[1, 1, w] - 864*Pi^2*G[-1, -1, -1, w] + 
   360*Pi^2*G[-1, -1, 0, w] - 288*Pi^2*G[-1, -1, 1, w] + 
   576*Pi^2*G[-1, 0, -1, w] - 132*Pi^2*G[-1, 0, 0, w] + 
   264*Pi^2*G[-1, 0, 1, w] - 288*Pi^2*G[-1, 1, -1, w] + 
   120*Pi^2*G[-1, 1, 0, w] - 96*Pi^2*G[-1, 1, 1, w] + 
   576*Pi^2*G[0, -1, -1, w] - 240*Pi^2*G[0, -1, 0, w] + 
   192*Pi^2*G[0, -1, 1, w] - 240*Pi^2*G[0, 0, -1, w] + 
   46*Pi^2*G[0, 0, 0, w] - 116*Pi^2*G[0, 0, 1, w] + 192*Pi^2*G[0, 1, -1, w] - 
   116*Pi^2*G[0, 1, 0, w] + 40*Pi^2*G[0, 1, 1, w] - 
   288*Pi^2*G[1, -1, -1, w] + 120*Pi^2*G[1, -1, 0, w] - 
   96*Pi^2*G[1, -1, 1, w] + 192*Pi^2*G[1, 0, -1, w] - 44*Pi^2*G[1, 0, 0, w] + 
   88*Pi^2*G[1, 0, 1, w] - 96*Pi^2*G[1, 1, -1, w] + 40*Pi^2*G[1, 1, 0, w] - 
   32*Pi^2*G[1, 1, 1, w] + (1296*I)*Pi*G[-1, -1, -1, -1, w] - 
   (864*I)*Pi*G[-1, -1, -1, 0, w] + (432*I)*Pi*G[-1, -1, -1, 1, w] - 
   (864*I)*Pi*G[-1, -1, 0, -1, w] + (360*I)*Pi*G[-1, -1, 0, 0, w] - 
   (288*I)*Pi*G[-1, -1, 0, 1, w] + (432*I)*Pi*G[-1, -1, 1, -1, w] - 
   (288*I)*Pi*G[-1, -1, 1, 0, w] + (144*I)*Pi*G[-1, -1, 1, 1, w] - 
   (864*I)*Pi*G[-1, 0, -1, -1, w] + (576*I)*Pi*G[-1, 0, -1, 0, w] - 
   (288*I)*Pi*G[-1, 0, -1, 1, w] + (360*I)*Pi*G[-1, 0, 0, -1, w] - 
   (132*I)*Pi*G[-1, 0, 0, 0, w] + (120*I)*Pi*G[-1, 0, 0, 1, w] - 
   (288*I)*Pi*G[-1, 0, 1, -1, w] + (264*I)*Pi*G[-1, 0, 1, 0, w] - 
   (96*I)*Pi*G[-1, 0, 1, 1, w] + (432*I)*Pi*G[-1, 1, -1, -1, w] - 
   (288*I)*Pi*G[-1, 1, -1, 0, w] + (144*I)*Pi*G[-1, 1, -1, 1, w] - 
   (288*I)*Pi*G[-1, 1, 0, -1, w] + (120*I)*Pi*G[-1, 1, 0, 0, w] - 
   (96*I)*Pi*G[-1, 1, 0, 1, w] + (144*I)*Pi*G[-1, 1, 1, -1, w] - 
   (96*I)*Pi*G[-1, 1, 1, 0, w] + (48*I)*Pi*G[-1, 1, 1, 1, w] - 
   (864*I)*Pi*G[0, -1, -1, -1, w] + (576*I)*Pi*G[0, -1, -1, 0, w] - 
   (288*I)*Pi*G[0, -1, -1, 1, w] + (576*I)*Pi*G[0, -1, 0, -1, w] - 
   (240*I)*Pi*G[0, -1, 0, 0, w] + (192*I)*Pi*G[0, -1, 0, 1, w] - 
   (288*I)*Pi*G[0, -1, 1, -1, w] + (192*I)*Pi*G[0, -1, 1, 0, w] - 
   (96*I)*Pi*G[0, -1, 1, 1, w] + (360*I)*Pi*G[0, 0, -1, -1, w] - 
   (240*I)*Pi*G[0, 0, -1, 0, w] + (120*I)*Pi*G[0, 0, -1, 1, w] - 
   (132*I)*Pi*G[0, 0, 0, -1, w] + (46*I)*Pi*G[0, 0, 0, 0, w] - 
   (44*I)*Pi*G[0, 0, 0, 1, w] + (120*I)*Pi*G[0, 0, 1, -1, w] - 
   (116*I)*Pi*G[0, 0, 1, 0, w] + (40*I)*Pi*G[0, 0, 1, 1, w] - 
   (288*I)*Pi*G[0, 1, -1, -1, w] + (192*I)*Pi*G[0, 1, -1, 0, w] - 
   (96*I)*Pi*G[0, 1, -1, 1, w] + (264*I)*Pi*G[0, 1, 0, -1, w] - 
   (116*I)*Pi*G[0, 1, 0, 0, w] + (88*I)*Pi*G[0, 1, 0, 1, w] - 
   (96*I)*Pi*G[0, 1, 1, -1, w] + (40*I)*Pi*G[0, 1, 1, 0, w] - 
   (32*I)*Pi*G[0, 1, 1, 1, w] + (432*I)*Pi*G[1, -1, -1, -1, w] - 
   (288*I)*Pi*G[1, -1, -1, 0, w] + (144*I)*Pi*G[1, -1, -1, 1, w] - 
   (288*I)*Pi*G[1, -1, 0, -1, w] + (120*I)*Pi*G[1, -1, 0, 0, w] - 
   (96*I)*Pi*G[1, -1, 0, 1, w] + (144*I)*Pi*G[1, -1, 1, -1, w] - 
   (96*I)*Pi*G[1, -1, 1, 0, w] + (48*I)*Pi*G[1, -1, 1, 1, w] - 
   (288*I)*Pi*G[1, 0, -1, -1, w] + (192*I)*Pi*G[1, 0, -1, 0, w] - 
   (96*I)*Pi*G[1, 0, -1, 1, w] + (120*I)*Pi*G[1, 0, 0, -1, w] - 
   (44*I)*Pi*G[1, 0, 0, 0, w] + (40*I)*Pi*G[1, 0, 0, 1, w] - 
   (96*I)*Pi*G[1, 0, 1, -1, w] + (88*I)*Pi*G[1, 0, 1, 0, w] - 
   (32*I)*Pi*G[1, 0, 1, 1, w] + (144*I)*Pi*G[1, 1, -1, -1, w] - 
   (96*I)*Pi*G[1, 1, -1, 0, w] + (48*I)*Pi*G[1, 1, -1, 1, w] - 
   (96*I)*Pi*G[1, 1, 0, -1, w] + (40*I)*Pi*G[1, 1, 0, 0, w] - 
   (32*I)*Pi*G[1, 1, 0, 1, w] + (48*I)*Pi*G[1, 1, 1, -1, w] - 
   (32*I)*Pi*G[1, 1, 1, 0, w] + (16*I)*Pi*G[1, 1, 1, 1, w] - 
   56*Pi^2*Zeta[3] + (156*I)*Pi*G[-1, w]*Zeta[3] - 
   (56*I)*Pi*G[0, w]*Zeta[3] + (52*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, 2*Pi^2 + (2*I)*Pi*G[0, w], ((-25*I)/3)*Pi^3 + 12*Pi^2*G[0, w] + 
   4*Pi^2*G[1, w] - (20*I)*Pi*G[0, -1, w] + (12*I)*Pi*G[0, 0, w] - 
   (8*I)*Pi*G[0, 1, w] + (4*I)*Pi*G[1, 0, w], 
  (-56*Pi^4)/3 - ((106*I)/3)*Pi^3*G[0, w] - ((50*I)/3)*Pi^3*G[1, w] - 
   140*Pi^2*G[0, -1, w] + 50*Pi^2*G[0, 0, w] - 60*Pi^2*G[0, 1, w] + 
   24*Pi^2*G[1, 0, w] + 8*Pi^2*G[1, 1, w] + (200*I)*Pi*G[0, -1, -1, w] - 
   (140*I)*Pi*G[0, -1, 0, w] + (80*I)*Pi*G[0, -1, 1, w] - 
   (120*I)*Pi*G[0, 0, -1, w] + (50*I)*Pi*G[0, 0, 0, w] - 
   (48*I)*Pi*G[0, 0, 1, w] + (80*I)*Pi*G[0, 1, -1, w] - 
   (60*I)*Pi*G[0, 1, 0, w] + (32*I)*Pi*G[0, 1, 1, w] - 
   (40*I)*Pi*G[1, 0, -1, w] + (24*I)*Pi*G[1, 0, 0, w] - 
   (16*I)*Pi*G[1, 0, 1, w] + (8*I)*Pi*G[1, 1, 0, w] - (46*I)*Pi*Zeta[3], 
  ((521*I)/18)*Pi^5 - (205*Pi^4*G[0, w])/3 - (112*Pi^4*G[1, w])/3 + 
   ((1310*I)/3)*Pi^3*G[0, -1, w] - ((385*I)/3)*Pi^3*G[0, 0, w] + 
   ((574*I)/3)*Pi^3*G[0, 1, w] - ((212*I)/3)*Pi^3*G[1, 0, w] - 
   ((100*I)/3)*Pi^3*G[1, 1, w] + 1400*Pi^2*G[0, -1, -1, w] - 
   620*Pi^2*G[0, -1, 0, w] + 560*Pi^2*G[0, -1, 1, w] - 
   840*Pi^2*G[0, 0, -1, w] + 180*Pi^2*G[0, 0, 0, w] - 
   428*Pi^2*G[0, 0, 1, w] + 560*Pi^2*G[0, 1, -1, w] - 
   272*Pi^2*G[0, 1, 0, w] + 216*Pi^2*G[0, 1, 1, w] - 
   280*Pi^2*G[1, 0, -1, w] + 100*Pi^2*G[1, 0, 0, w] - 
   120*Pi^2*G[1, 0, 1, w] + 48*Pi^2*G[1, 1, 0, w] + 16*Pi^2*G[1, 1, 1, w] - 
   (2000*I)*Pi*G[0, -1, -1, -1, w] + (1400*I)*Pi*G[0, -1, -1, 0, w] - 
   (800*I)*Pi*G[0, -1, -1, 1, w] + (1400*I)*Pi*G[0, -1, 0, -1, w] - 
   (620*I)*Pi*G[0, -1, 0, 0, w] + (560*I)*Pi*G[0, -1, 0, 1, w] - 
   (800*I)*Pi*G[0, -1, 1, -1, w] + (560*I)*Pi*G[0, -1, 1, 0, w] - 
   (320*I)*Pi*G[0, -1, 1, 1, w] + (1200*I)*Pi*G[0, 0, -1, -1, w] - 
   (840*I)*Pi*G[0, 0, -1, 0, w] + (480*I)*Pi*G[0, 0, -1, 1, w] - 
   (500*I)*Pi*G[0, 0, 0, -1, w] + (180*I)*Pi*G[0, 0, 0, 0, w] - 
   (200*I)*Pi*G[0, 0, 0, 1, w] + (480*I)*Pi*G[0, 0, 1, -1, w] - 
   (428*I)*Pi*G[0, 0, 1, 0, w] + (192*I)*Pi*G[0, 0, 1, 1, w] - 
   (800*I)*Pi*G[0, 1, -1, -1, w] + (560*I)*Pi*G[0, 1, -1, 0, w] - 
   (320*I)*Pi*G[0, 1, -1, 1, w] + (600*I)*Pi*G[0, 1, 0, -1, w] - 
   (272*I)*Pi*G[0, 1, 0, 0, w] + (240*I)*Pi*G[0, 1, 0, 1, w] - 
   (320*I)*Pi*G[0, 1, 1, -1, w] + (216*I)*Pi*G[0, 1, 1, 0, w] - 
   (128*I)*Pi*G[0, 1, 1, 1, w] + (400*I)*Pi*G[1, 0, -1, -1, w] - 
   (280*I)*Pi*G[1, 0, -1, 0, w] + (160*I)*Pi*G[1, 0, -1, 1, w] - 
   (240*I)*Pi*G[1, 0, 0, -1, w] + (100*I)*Pi*G[1, 0, 0, 0, w] - 
   (96*I)*Pi*G[1, 0, 0, 1, w] + (160*I)*Pi*G[1, 0, 1, -1, w] - 
   (120*I)*Pi*G[1, 0, 1, 0, w] + (64*I)*Pi*G[1, 0, 1, 1, w] - 
   (80*I)*Pi*G[1, 1, 0, -1, w] + (48*I)*Pi*G[1, 1, 0, 0, w] - 
   (32*I)*Pi*G[1, 1, 0, 1, w] + (16*I)*Pi*G[1, 1, 1, 0, w] - 
   174*Pi^2*Zeta[3] - (174*I)*Pi*G[0, w]*Zeta[3] - 
   (92*I)*Pi*G[1, w]*Zeta[3]}, {0, I*Pi, 7*Pi^2 - (10*I)*Pi*G[-1, w] + 
   (7*I)*Pi*G[0, w] - (4*I)*Pi*G[1, w], ((-131*I)/6)*Pi^3 - 
   70*Pi^2*G[-1, w] + 31*Pi^2*G[0, w] - 28*Pi^2*G[1, w] + 
   (100*I)*Pi*G[-1, -1, w] - (70*I)*Pi*G[-1, 0, w] + (40*I)*Pi*G[-1, 1, w] - 
   (70*I)*Pi*G[0, -1, w] + (31*I)*Pi*G[0, 0, w] - (28*I)*Pi*G[0, 1, w] + 
   (40*I)*Pi*G[1, -1, w] - (28*I)*Pi*G[1, 0, w] + (16*I)*Pi*G[1, 1, w], 
  (-87*Pi^4)/2 + ((655*I)/3)*Pi^3*G[-1, w] - ((491*I)/6)*Pi^3*G[0, w] + 
   ((262*I)/3)*Pi^3*G[1, w] + 700*Pi^2*G[-1, -1, w] - 310*Pi^2*G[-1, 0, w] + 
   280*Pi^2*G[-1, 1, w] - 490*Pi^2*G[0, -1, w] + 115*Pi^2*G[0, 0, w] - 
   244*Pi^2*G[0, 1, w] + 280*Pi^2*G[1, -1, w] - 124*Pi^2*G[1, 0, w] + 
   112*Pi^2*G[1, 1, w] - (1000*I)*Pi*G[-1, -1, -1, w] + 
   (700*I)*Pi*G[-1, -1, 0, w] - (400*I)*Pi*G[-1, -1, 1, w] + 
   (700*I)*Pi*G[-1, 0, -1, w] - (310*I)*Pi*G[-1, 0, 0, w] + 
   (280*I)*Pi*G[-1, 0, 1, w] - (400*I)*Pi*G[-1, 1, -1, w] + 
   (280*I)*Pi*G[-1, 1, 0, w] - (160*I)*Pi*G[-1, 1, 1, w] + 
   (700*I)*Pi*G[0, -1, -1, w] - (490*I)*Pi*G[0, -1, 0, w] + 
   (280*I)*Pi*G[0, -1, 1, w] - (310*I)*Pi*G[0, 0, -1, w] + 
   (115*I)*Pi*G[0, 0, 0, w] - (124*I)*Pi*G[0, 0, 1, w] + 
   (280*I)*Pi*G[0, 1, -1, w] - (244*I)*Pi*G[0, 1, 0, w] + 
   (112*I)*Pi*G[0, 1, 1, w] - (400*I)*Pi*G[1, -1, -1, w] + 
   (280*I)*Pi*G[1, -1, 0, w] - (160*I)*Pi*G[1, -1, 1, w] + 
   (280*I)*Pi*G[1, 0, -1, w] - (124*I)*Pi*G[1, 0, 0, w] + 
   (112*I)*Pi*G[1, 0, 1, w] - (160*I)*Pi*G[1, 1, -1, w] + 
   (112*I)*Pi*G[1, 1, 0, w] - (64*I)*Pi*G[1, 1, 1, w] - (110*I)*Pi*Zeta[3], 
  ((22849*I)/360)*Pi^5 + 435*Pi^4*G[-1, w] - (299*Pi^4*G[0, w])/2 + 
   174*Pi^4*G[1, w] - ((6550*I)/3)*Pi^3*G[-1, -1, w] + 
   ((2455*I)/3)*Pi^3*G[-1, 0, w] - ((2620*I)/3)*Pi^3*G[-1, 1, w] + 
   ((4585*I)/3)*Pi^3*G[0, -1, w] - ((1679*I)/6)*Pi^3*G[0, 0, w] + 
   ((2434*I)/3)*Pi^3*G[0, 1, w] - ((2620*I)/3)*Pi^3*G[1, -1, w] + 
   ((982*I)/3)*Pi^3*G[1, 0, w] - ((1048*I)/3)*Pi^3*G[1, 1, w] - 
   7000*Pi^2*G[-1, -1, -1, w] + 3100*Pi^2*G[-1, -1, 0, w] - 
   2800*Pi^2*G[-1, -1, 1, w] + 4900*Pi^2*G[-1, 0, -1, w] - 
   1150*Pi^2*G[-1, 0, 0, w] + 2440*Pi^2*G[-1, 0, 1, w] - 
   2800*Pi^2*G[-1, 1, -1, w] + 1240*Pi^2*G[-1, 1, 0, w] - 
   1120*Pi^2*G[-1, 1, 1, w] + 4900*Pi^2*G[0, -1, -1, w] - 
   2170*Pi^2*G[0, -1, 0, w] + 1960*Pi^2*G[0, -1, 1, w] - 
   2170*Pi^2*G[0, 0, -1, w] + 391*Pi^2*G[0, 0, 0, w] - 
   1156*Pi^2*G[0, 0, 1, w] + 1960*Pi^2*G[0, 1, -1, w] - 
   1156*Pi^2*G[0, 1, 0, w] + 688*Pi^2*G[0, 1, 1, w] - 
   2800*Pi^2*G[1, -1, -1, w] + 1240*Pi^2*G[1, -1, 0, w] - 
   1120*Pi^2*G[1, -1, 1, w] + 1960*Pi^2*G[1, 0, -1, w] - 
   460*Pi^2*G[1, 0, 0, w] + 976*Pi^2*G[1, 0, 1, w] - 
   1120*Pi^2*G[1, 1, -1, w] + 496*Pi^2*G[1, 1, 0, w] - 
   448*Pi^2*G[1, 1, 1, w] + (10000*I)*Pi*G[-1, -1, -1, -1, w] - 
   (7000*I)*Pi*G[-1, -1, -1, 0, w] + (4000*I)*Pi*G[-1, -1, -1, 1, w] - 
   (7000*I)*Pi*G[-1, -1, 0, -1, w] + (3100*I)*Pi*G[-1, -1, 0, 0, w] - 
   (2800*I)*Pi*G[-1, -1, 0, 1, w] + (4000*I)*Pi*G[-1, -1, 1, -1, w] - 
   (2800*I)*Pi*G[-1, -1, 1, 0, w] + (1600*I)*Pi*G[-1, -1, 1, 1, w] - 
   (7000*I)*Pi*G[-1, 0, -1, -1, w] + (4900*I)*Pi*G[-1, 0, -1, 0, w] - 
   (2800*I)*Pi*G[-1, 0, -1, 1, w] + (3100*I)*Pi*G[-1, 0, 0, -1, w] - 
   (1150*I)*Pi*G[-1, 0, 0, 0, w] + (1240*I)*Pi*G[-1, 0, 0, 1, w] - 
   (2800*I)*Pi*G[-1, 0, 1, -1, w] + (2440*I)*Pi*G[-1, 0, 1, 0, w] - 
   (1120*I)*Pi*G[-1, 0, 1, 1, w] + (4000*I)*Pi*G[-1, 1, -1, -1, w] - 
   (2800*I)*Pi*G[-1, 1, -1, 0, w] + (1600*I)*Pi*G[-1, 1, -1, 1, w] - 
   (2800*I)*Pi*G[-1, 1, 0, -1, w] + (1240*I)*Pi*G[-1, 1, 0, 0, w] - 
   (1120*I)*Pi*G[-1, 1, 0, 1, w] + (1600*I)*Pi*G[-1, 1, 1, -1, w] - 
   (1120*I)*Pi*G[-1, 1, 1, 0, w] + (640*I)*Pi*G[-1, 1, 1, 1, w] - 
   (7000*I)*Pi*G[0, -1, -1, -1, w] + (4900*I)*Pi*G[0, -1, -1, 0, w] - 
   (2800*I)*Pi*G[0, -1, -1, 1, w] + (4900*I)*Pi*G[0, -1, 0, -1, w] - 
   (2170*I)*Pi*G[0, -1, 0, 0, w] + (1960*I)*Pi*G[0, -1, 0, 1, w] - 
   (2800*I)*Pi*G[0, -1, 1, -1, w] + (1960*I)*Pi*G[0, -1, 1, 0, w] - 
   (1120*I)*Pi*G[0, -1, 1, 1, w] + (3100*I)*Pi*G[0, 0, -1, -1, w] - 
   (2170*I)*Pi*G[0, 0, -1, 0, w] + (1240*I)*Pi*G[0, 0, -1, 1, w] - 
   (1150*I)*Pi*G[0, 0, 0, -1, w] + (391*I)*Pi*G[0, 0, 0, 0, w] - 
   (460*I)*Pi*G[0, 0, 0, 1, w] + (1240*I)*Pi*G[0, 0, 1, -1, w] - 
   (1156*I)*Pi*G[0, 0, 1, 0, w] + (496*I)*Pi*G[0, 0, 1, 1, w] - 
   (2800*I)*Pi*G[0, 1, -1, -1, w] + (1960*I)*Pi*G[0, 1, -1, 0, w] - 
   (1120*I)*Pi*G[0, 1, -1, 1, w] + (2440*I)*Pi*G[0, 1, 0, -1, w] - 
   (1156*I)*Pi*G[0, 1, 0, 0, w] + (976*I)*Pi*G[0, 1, 0, 1, w] - 
   (1120*I)*Pi*G[0, 1, 1, -1, w] + (688*I)*Pi*G[0, 1, 1, 0, w] - 
   (448*I)*Pi*G[0, 1, 1, 1, w] + (4000*I)*Pi*G[1, -1, -1, -1, w] - 
   (2800*I)*Pi*G[1, -1, -1, 0, w] + (1600*I)*Pi*G[1, -1, -1, 1, w] - 
   (2800*I)*Pi*G[1, -1, 0, -1, w] + (1240*I)*Pi*G[1, -1, 0, 0, w] - 
   (1120*I)*Pi*G[1, -1, 0, 1, w] + (1600*I)*Pi*G[1, -1, 1, -1, w] - 
   (1120*I)*Pi*G[1, -1, 1, 0, w] + (640*I)*Pi*G[1, -1, 1, 1, w] - 
   (2800*I)*Pi*G[1, 0, -1, -1, w] + (1960*I)*Pi*G[1, 0, -1, 0, w] - 
   (1120*I)*Pi*G[1, 0, -1, 1, w] + (1240*I)*Pi*G[1, 0, 0, -1, w] - 
   (460*I)*Pi*G[1, 0, 0, 0, w] + (496*I)*Pi*G[1, 0, 0, 1, w] - 
   (1120*I)*Pi*G[1, 0, 1, -1, w] + (976*I)*Pi*G[1, 0, 1, 0, w] - 
   (448*I)*Pi*G[1, 0, 1, 1, w] + (1600*I)*Pi*G[1, 1, -1, -1, w] - 
   (1120*I)*Pi*G[1, 1, -1, 0, w] + (640*I)*Pi*G[1, 1, -1, 1, w] - 
   (1120*I)*Pi*G[1, 1, 0, -1, w] + (496*I)*Pi*G[1, 1, 0, 0, w] - 
   (448*I)*Pi*G[1, 1, 0, 1, w] + (640*I)*Pi*G[1, 1, 1, -1, w] - 
   (448*I)*Pi*G[1, 1, 1, 0, w] + (256*I)*Pi*G[1, 1, 1, 1, w] - 
   386*Pi^2*Zeta[3] + (1100*I)*Pi*G[-1, w]*Zeta[3] - 
   (386*I)*Pi*G[0, w]*Zeta[3] + (440*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, -Pi^2 - I*Pi*G[0, w], ((19*I)/6)*Pi^3 - (9*Pi^2*G[0, w])/2 - 
   5*Pi^2*G[1, w] + (10*I)*Pi*G[0, -1, w] - ((9*I)/2)*Pi*G[0, 0, w] + 
   (4*I)*Pi*G[0, 1, w] - (5*I)*Pi*G[1, 0, w], 
  (73*Pi^4)/12 + ((137*I)/12)*Pi^3*G[0, w] + ((125*I)/6)*Pi^3*G[1, w] + 
   70*Pi^2*G[0, -1, w] - 16*Pi^2*G[0, 0, w] + 33*Pi^2*G[0, 1, w] - 
   30*Pi^2*G[1, 0, w] - 10*Pi^2*G[1, 1, w] - (100*I)*Pi*G[0, -1, -1, w] + 
   (70*I)*Pi*G[0, -1, 0, w] - (40*I)*Pi*G[0, -1, 1, w] + 
   (45*I)*Pi*G[0, 0, -1, w] - (16*I)*Pi*G[0, 0, 0, w] + 
   (18*I)*Pi*G[0, 0, 1, w] - (40*I)*Pi*G[0, 1, -1, w] + 
   (33*I)*Pi*G[0, 1, 0, w] - (16*I)*Pi*G[0, 1, 1, w] + 
   (50*I)*Pi*G[1, 0, -1, w] - (30*I)*Pi*G[1, 0, 0, w] + 
   (20*I)*Pi*G[1, 0, 1, w] - (10*I)*Pi*G[1, 1, 0, w] + ((31*I)/2)*Pi*Zeta[3], 
  ((-1235*I)/144)*Pi^5 + (121*Pi^4*G[0, w])/6 + (140*Pi^4*G[1, w])/3 - 
   ((655*I)/3)*Pi^3*G[0, -1, w] + ((113*I)/3)*Pi^3*G[0, 0, w] - 
   ((649*I)/6)*Pi^3*G[0, 1, w] + ((265*I)/3)*Pi^3*G[1, 0, w] + 
   ((125*I)/3)*Pi^3*G[1, 1, w] - 700*Pi^2*G[0, -1, -1, w] + 
   310*Pi^2*G[0, -1, 0, w] - 280*Pi^2*G[0, -1, 1, w] + 
   315*Pi^2*G[0, 0, -1, w] - (105*Pi^2*G[0, 0, 0, w])/2 + 
   169*Pi^2*G[0, 0, 1, w] - 280*Pi^2*G[0, 1, -1, w] + 
   154*Pi^2*G[0, 1, 0, w] - 102*Pi^2*G[0, 1, 1, w] + 
   350*Pi^2*G[1, 0, -1, w] - 125*Pi^2*G[1, 0, 0, w] + 
   150*Pi^2*G[1, 0, 1, w] - 60*Pi^2*G[1, 1, 0, w] - 20*Pi^2*G[1, 1, 1, w] + 
   (1000*I)*Pi*G[0, -1, -1, -1, w] - (700*I)*Pi*G[0, -1, -1, 0, w] + 
   (400*I)*Pi*G[0, -1, -1, 1, w] - (700*I)*Pi*G[0, -1, 0, -1, w] + 
   (310*I)*Pi*G[0, -1, 0, 0, w] - (280*I)*Pi*G[0, -1, 0, 1, w] + 
   (400*I)*Pi*G[0, -1, 1, -1, w] - (280*I)*Pi*G[0, -1, 1, 0, w] + 
   (160*I)*Pi*G[0, -1, 1, 1, w] - (450*I)*Pi*G[0, 0, -1, -1, w] + 
   (315*I)*Pi*G[0, 0, -1, 0, w] - (180*I)*Pi*G[0, 0, -1, 1, w] + 
   (160*I)*Pi*G[0, 0, 0, -1, w] - ((105*I)/2)*Pi*G[0, 0, 0, 0, w] + 
   (64*I)*Pi*G[0, 0, 0, 1, w] - (180*I)*Pi*G[0, 0, 1, -1, w] + 
   (169*I)*Pi*G[0, 0, 1, 0, w] - (72*I)*Pi*G[0, 0, 1, 1, w] + 
   (400*I)*Pi*G[0, 1, -1, -1, w] - (280*I)*Pi*G[0, 1, -1, 0, w] + 
   (160*I)*Pi*G[0, 1, -1, 1, w] - (330*I)*Pi*G[0, 1, 0, -1, w] + 
   (154*I)*Pi*G[0, 1, 0, 0, w] - (132*I)*Pi*G[0, 1, 0, 1, w] + 
   (160*I)*Pi*G[0, 1, 1, -1, w] - (102*I)*Pi*G[0, 1, 1, 0, w] + 
   (64*I)*Pi*G[0, 1, 1, 1, w] - (500*I)*Pi*G[1, 0, -1, -1, w] + 
   (350*I)*Pi*G[1, 0, -1, 0, w] - (200*I)*Pi*G[1, 0, -1, 1, w] + 
   (300*I)*Pi*G[1, 0, 0, -1, w] - (125*I)*Pi*G[1, 0, 0, 0, w] + 
   (120*I)*Pi*G[1, 0, 0, 1, w] - (200*I)*Pi*G[1, 0, 1, -1, w] + 
   (150*I)*Pi*G[1, 0, 1, 0, w] - (80*I)*Pi*G[1, 0, 1, 1, w] + 
   (100*I)*Pi*G[1, 1, 0, -1, w] - (60*I)*Pi*G[1, 1, 0, 0, w] + 
   (40*I)*Pi*G[1, 1, 0, 1, w] - (20*I)*Pi*G[1, 1, 1, 0, w] + 
   (105*Pi^2*Zeta[3])/2 + ((105*I)/2)*Pi*G[0, w]*Zeta[3] + 
   (115*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 2*Pi^2 + (2*I)*Pi*G[0, w], 
  ((-13*I)/3)*Pi^3 - 8*Pi^2*G[-1, w] + 6*Pi^2*G[0, w] - 
   (8*I)*Pi*G[-1, 0, w] - (4*I)*Pi*G[0, -1, w] + (6*I)*Pi*G[0, 0, w], 
  (-17*Pi^4)/3 + ((52*I)/3)*Pi^3*G[-1, w] - ((31*I)/3)*Pi^3*G[0, w] + 
   32*Pi^2*G[-1, -1, w] - 24*Pi^2*G[-1, 0, w] - 20*Pi^2*G[0, -1, w] + 
   14*Pi^2*G[0, 0, w] + (32*I)*Pi*G[-1, -1, 0, w] + 
   (16*I)*Pi*G[-1, 0, -1, w] - (24*I)*Pi*G[-1, 0, 0, w] + 
   (8*I)*Pi*G[0, -1, -1, w] - (20*I)*Pi*G[0, -1, 0, w] - 
   (12*I)*Pi*G[0, 0, -1, w] + (14*I)*Pi*G[0, 0, 0, w] - (4*I)*Pi*Zeta[3], 
  ((1001*I)/180)*Pi^5 + (68*Pi^4*G[-1, w])/3 - (37*Pi^4*G[0, w])/3 - 
   ((208*I)/3)*Pi^3*G[-1, -1, w] + ((124*I)/3)*Pi^3*G[-1, 0, w] + 
   (38*I)*Pi^3*G[0, -1, w] - ((67*I)/3)*Pi^3*G[0, 0, w] - 
   128*Pi^2*G[-1, -1, -1, w] + 96*Pi^2*G[-1, -1, 0, w] + 
   80*Pi^2*G[-1, 0, -1, w] - 56*Pi^2*G[-1, 0, 0, w] + 
   72*Pi^2*G[0, -1, -1, w] - 52*Pi^2*G[0, -1, 0, w] - 
   44*Pi^2*G[0, 0, -1, w] + 30*Pi^2*G[0, 0, 0, w] - 
   (128*I)*Pi*G[-1, -1, -1, 0, w] - (64*I)*Pi*G[-1, -1, 0, -1, w] + 
   (96*I)*Pi*G[-1, -1, 0, 0, w] - (32*I)*Pi*G[-1, 0, -1, -1, w] + 
   (80*I)*Pi*G[-1, 0, -1, 0, w] + (48*I)*Pi*G[-1, 0, 0, -1, w] - 
   (56*I)*Pi*G[-1, 0, 0, 0, w] - (16*I)*Pi*G[0, -1, -1, -1, w] + 
   (72*I)*Pi*G[0, -1, -1, 0, w] + (40*I)*Pi*G[0, -1, 0, -1, w] - 
   (52*I)*Pi*G[0, -1, 0, 0, w] + (24*I)*Pi*G[0, 0, -1, -1, w] - 
   (44*I)*Pi*G[0, 0, -1, 0, w] - (28*I)*Pi*G[0, 0, 0, -1, w] + 
   (30*I)*Pi*G[0, 0, 0, 0, w] - 12*Pi^2*Zeta[3] + 
   (16*I)*Pi*G[-1, w]*Zeta[3] - (12*I)*Pi*G[0, w]*Zeta[3]}, 
 {0, 0, 0, (4*I)*Pi^3 - 6*Pi^2*G[0, w] - (6*I)*Pi*G[0, 0, w], 
  13*Pi^4 - (8*I)*Pi^3*G[-1, w] + (25*I)*Pi^3*G[0, w] + (8*I)*Pi^3*G[1, w] + 
   12*Pi^2*G[-1, 0, w] + 32*Pi^2*G[0, -1, w] - 36*Pi^2*G[0, 0, w] + 
   4*Pi^2*G[0, 1, w] - 12*Pi^2*G[1, 0, w] + (12*I)*Pi*G[-1, 0, 0, w] + 
   (32*I)*Pi*G[0, -1, 0, w] + (28*I)*Pi*G[0, 0, -1, w] - 
   (36*I)*Pi*G[0, 0, 0, w] + (8*I)*Pi*G[0, 0, 1, w] + 
   (4*I)*Pi*G[0, 1, 0, w] - (12*I)*Pi*G[1, 0, 0, w] + (6*I)*Pi*Zeta[3], 
  ((-1439*I)/60)*Pi^5 - 26*Pi^4*G[-1, w] + 56*Pi^4*G[0, w] + 
   26*Pi^4*G[1, w] + (16*I)*Pi^3*G[-1, -1, w] - (50*I)*Pi^3*G[-1, 0, w] - 
   (16*I)*Pi^3*G[-1, 1, w] - ((496*I)/3)*Pi^3*G[0, -1, w] + 
   (106*I)*Pi^3*G[0, 0, w] - ((98*I)/3)*Pi^3*G[0, 1, w] - 
   (16*I)*Pi^3*G[1, -1, w] + (50*I)*Pi^3*G[1, 0, w] + 
   (16*I)*Pi^3*G[1, 1, w] - 24*Pi^2*G[-1, -1, 0, w] - 
   64*Pi^2*G[-1, 0, -1, w] + 72*Pi^2*G[-1, 0, 0, w] - 8*Pi^2*G[-1, 0, 1, w] + 
   24*Pi^2*G[-1, 1, 0, w] - 256*Pi^2*G[0, -1, -1, w] + 
   240*Pi^2*G[0, -1, 0, w] - 64*Pi^2*G[0, -1, 1, w] + 
   260*Pi^2*G[0, 0, -1, w] - 150*Pi^2*G[0, 0, 0, w] + 76*Pi^2*G[0, 0, 1, w] - 
   64*Pi^2*G[0, 1, -1, w] + 48*Pi^2*G[0, 1, 0, w] - 24*Pi^2*G[0, 1, 1, w] + 
   24*Pi^2*G[1, -1, 0, w] + 64*Pi^2*G[1, 0, -1, w] - 72*Pi^2*G[1, 0, 0, w] + 
   8*Pi^2*G[1, 0, 1, w] - 24*Pi^2*G[1, 1, 0, w] - 
   (24*I)*Pi*G[-1, -1, 0, 0, w] - (64*I)*Pi*G[-1, 0, -1, 0, w] - 
   (56*I)*Pi*G[-1, 0, 0, -1, w] + (72*I)*Pi*G[-1, 0, 0, 0, w] - 
   (16*I)*Pi*G[-1, 0, 0, 1, w] - (8*I)*Pi*G[-1, 0, 1, 0, w] + 
   (24*I)*Pi*G[-1, 1, 0, 0, w] - (256*I)*Pi*G[0, -1, -1, 0, w] - 
   (128*I)*Pi*G[0, -1, 0, -1, w] + (240*I)*Pi*G[0, -1, 0, 0, w] - 
   (32*I)*Pi*G[0, -1, 0, 1, w] - (64*I)*Pi*G[0, -1, 1, 0, w] - 
   (152*I)*Pi*G[0, 0, -1, -1, w] + (260*I)*Pi*G[0, 0, -1, 0, w] - 
   (48*I)*Pi*G[0, 0, -1, 1, w] + (168*I)*Pi*G[0, 0, 0, -1, w] - 
   (150*I)*Pi*G[0, 0, 0, 0, w] + (48*I)*Pi*G[0, 0, 0, 1, w] - 
   (48*I)*Pi*G[0, 0, 1, -1, w] + (76*I)*Pi*G[0, 0, 1, 0, w] - 
   (16*I)*Pi*G[0, 0, 1, 1, w] - (64*I)*Pi*G[0, 1, -1, 0, w] - 
   (8*I)*Pi*G[0, 1, 0, -1, w] + (48*I)*Pi*G[0, 1, 0, 0, w] - 
   (24*I)*Pi*G[0, 1, 1, 0, w] + (24*I)*Pi*G[1, -1, 0, 0, w] + 
   (64*I)*Pi*G[1, 0, -1, 0, w] + (56*I)*Pi*G[1, 0, 0, -1, w] - 
   (72*I)*Pi*G[1, 0, 0, 0, w] + (16*I)*Pi*G[1, 0, 0, 1, w] + 
   (8*I)*Pi*G[1, 0, 1, 0, w] - (24*I)*Pi*G[1, 1, 0, 0, w] + 42*Pi^2*Zeta[3] - 
   (12*I)*Pi*G[-1, w]*Zeta[3] + (42*I)*Pi*G[0, w]*Zeta[3] + 
   (12*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, -2*Pi^2 - (2*I)*Pi*G[0, w], 
  ((31*I)/3)*Pi^3 + 16*Pi^2*G[-1, w] - 15*Pi^2*G[0, w] + 4*Pi^2*G[1, w] + 
   (16*I)*Pi*G[-1, 0, w] + (8*I)*Pi*G[0, -1, w] - (15*I)*Pi*G[0, 0, w] + 
   (2*I)*Pi*G[0, 1, w] + (4*I)*Pi*G[1, 0, w], 
  (151*Pi^4)/6 - ((248*I)/3)*Pi^3*G[-1, w] + ((287*I)/6)*Pi^3*G[0, w] - 
   ((62*I)/3)*Pi^3*G[1, w] - 128*Pi^2*G[-1, -1, w] + 120*Pi^2*G[-1, 0, w] - 
   32*Pi^2*G[-1, 1, w] + 106*Pi^2*G[0, -1, w] - 68*Pi^2*G[0, 0, w] + 
   28*Pi^2*G[0, 1, w] - 32*Pi^2*G[1, -1, w] + 30*Pi^2*G[1, 0, w] - 
   8*Pi^2*G[1, 1, w] - (128*I)*Pi*G[-1, -1, 0, w] - 
   (64*I)*Pi*G[-1, 0, -1, w] + (120*I)*Pi*G[-1, 0, 0, w] - 
   (16*I)*Pi*G[-1, 0, 1, w] - (32*I)*Pi*G[-1, 1, 0, w] - 
   (40*I)*Pi*G[0, -1, -1, w] + (106*I)*Pi*G[0, -1, 0, w] - 
   (12*I)*Pi*G[0, -1, 1, w] + (66*I)*Pi*G[0, 0, -1, w] - 
   (68*I)*Pi*G[0, 0, 0, w] + (18*I)*Pi*G[0, 0, 1, w] - 
   (12*I)*Pi*G[0, 1, -1, w] + (28*I)*Pi*G[0, 1, 0, w] - 
   (4*I)*Pi*G[0, 1, 1, w] - (32*I)*Pi*G[1, -1, 0, w] - 
   (16*I)*Pi*G[1, 0, -1, w] + (30*I)*Pi*G[1, 0, 0, w] - 
   (4*I)*Pi*G[1, 0, 1, w] - (8*I)*Pi*G[1, 1, 0, w] + (13*I)*Pi*Zeta[3], 
  ((-14953*I)/360)*Pi^5 - (604*Pi^4*G[-1, w])/3 + (289*Pi^4*G[0, w])/3 - 
   (151*Pi^4*G[1, w])/3 + ((1984*I)/3)*Pi^3*G[-1, -1, w] - 
   ((1148*I)/3)*Pi^3*G[-1, 0, w] + ((496*I)/3)*Pi^3*G[-1, 1, w] - 
   (435*I)*Pi^3*G[0, -1, w] + ((544*I)/3)*Pi^3*G[0, 0, w] - 
   (142*I)*Pi^3*G[0, 1, w] + ((496*I)/3)*Pi^3*G[1, -1, w] - 
   ((287*I)/3)*Pi^3*G[1, 0, w] + ((124*I)/3)*Pi^3*G[1, 1, w] + 
   1024*Pi^2*G[-1, -1, -1, w] - 960*Pi^2*G[-1, -1, 0, w] + 
   256*Pi^2*G[-1, -1, 1, w] - 848*Pi^2*G[-1, 0, -1, w] + 
   544*Pi^2*G[-1, 0, 0, w] - 224*Pi^2*G[-1, 0, 1, w] + 
   256*Pi^2*G[-1, 1, -1, w] - 240*Pi^2*G[-1, 1, 0, w] + 
   64*Pi^2*G[-1, 1, 1, w] - 788*Pi^2*G[0, -1, -1, w] + 
   626*Pi^2*G[0, -1, 0, w] - 208*Pi^2*G[0, -1, 1, w] + 
   532*Pi^2*G[0, 0, -1, w] - 255*Pi^2*G[0, 0, 0, w] + 
   172*Pi^2*G[0, 0, 1, w] - 208*Pi^2*G[0, 1, -1, w] + 
   206*Pi^2*G[0, 1, 0, w] - 56*Pi^2*G[0, 1, 1, w] + 
   256*Pi^2*G[1, -1, -1, w] - 240*Pi^2*G[1, -1, 0, w] + 
   64*Pi^2*G[1, -1, 1, w] - 212*Pi^2*G[1, 0, -1, w] + 
   136*Pi^2*G[1, 0, 0, w] - 56*Pi^2*G[1, 0, 1, w] + 64*Pi^2*G[1, 1, -1, w] - 
   60*Pi^2*G[1, 1, 0, w] + 16*Pi^2*G[1, 1, 1, w] + 
   (1024*I)*Pi*G[-1, -1, -1, 0, w] + (512*I)*Pi*G[-1, -1, 0, -1, w] - 
   (960*I)*Pi*G[-1, -1, 0, 0, w] + (128*I)*Pi*G[-1, -1, 0, 1, w] + 
   (256*I)*Pi*G[-1, -1, 1, 0, w] + (320*I)*Pi*G[-1, 0, -1, -1, w] - 
   (848*I)*Pi*G[-1, 0, -1, 0, w] + (96*I)*Pi*G[-1, 0, -1, 1, w] - 
   (528*I)*Pi*G[-1, 0, 0, -1, w] + (544*I)*Pi*G[-1, 0, 0, 0, w] - 
   (144*I)*Pi*G[-1, 0, 0, 1, w] + (96*I)*Pi*G[-1, 0, 1, -1, w] - 
   (224*I)*Pi*G[-1, 0, 1, 0, w] + (32*I)*Pi*G[-1, 0, 1, 1, w] + 
   (256*I)*Pi*G[-1, 1, -1, 0, w] + (128*I)*Pi*G[-1, 1, 0, -1, w] - 
   (240*I)*Pi*G[-1, 1, 0, 0, w] + (32*I)*Pi*G[-1, 1, 0, 1, w] + 
   (64*I)*Pi*G[-1, 1, 1, 0, w] + (224*I)*Pi*G[0, -1, -1, -1, w] - 
   (788*I)*Pi*G[0, -1, -1, 0, w] + (72*I)*Pi*G[0, -1, -1, 1, w] - 
   (468*I)*Pi*G[0, -1, 0, -1, w] + (626*I)*Pi*G[0, -1, 0, 0, w] - 
   (128*I)*Pi*G[0, -1, 0, 1, w] + (72*I)*Pi*G[0, -1, 1, -1, w] - 
   (208*I)*Pi*G[0, -1, 1, 0, w] + (24*I)*Pi*G[0, -1, 1, 1, w] - 
   (348*I)*Pi*G[0, 0, -1, -1, w] + (532*I)*Pi*G[0, 0, -1, 0, w] - 
   (108*I)*Pi*G[0, 0, -1, 1, w] + (308*I)*Pi*G[0, 0, 0, -1, w] - 
   (255*I)*Pi*G[0, 0, 0, 0, w] + (86*I)*Pi*G[0, 0, 0, 1, w] - 
   (108*I)*Pi*G[0, 0, 1, -1, w] + (172*I)*Pi*G[0, 0, 1, 0, w] - 
   (36*I)*Pi*G[0, 0, 1, 1, w] + (72*I)*Pi*G[0, 1, -1, -1, w] - 
   (208*I)*Pi*G[0, 1, -1, 0, w] + (24*I)*Pi*G[0, 1, -1, 1, w] - 
   (128*I)*Pi*G[0, 1, 0, -1, w] + (206*I)*Pi*G[0, 1, 0, 0, w] - 
   (36*I)*Pi*G[0, 1, 0, 1, w] + (24*I)*Pi*G[0, 1, 1, -1, w] - 
   (56*I)*Pi*G[0, 1, 1, 0, w] + (8*I)*Pi*G[0, 1, 1, 1, w] + 
   (256*I)*Pi*G[1, -1, -1, 0, w] + (128*I)*Pi*G[1, -1, 0, -1, w] - 
   (240*I)*Pi*G[1, -1, 0, 0, w] + (32*I)*Pi*G[1, -1, 0, 1, w] + 
   (64*I)*Pi*G[1, -1, 1, 0, w] + (80*I)*Pi*G[1, 0, -1, -1, w] - 
   (212*I)*Pi*G[1, 0, -1, 0, w] + (24*I)*Pi*G[1, 0, -1, 1, w] - 
   (132*I)*Pi*G[1, 0, 0, -1, w] + (136*I)*Pi*G[1, 0, 0, 0, w] - 
   (36*I)*Pi*G[1, 0, 0, 1, w] + (24*I)*Pi*G[1, 0, 1, -1, w] - 
   (56*I)*Pi*G[1, 0, 1, 0, w] + (8*I)*Pi*G[1, 0, 1, 1, w] + 
   (64*I)*Pi*G[1, 1, -1, 0, w] + (32*I)*Pi*G[1, 1, 0, -1, w] - 
   (60*I)*Pi*G[1, 1, 0, 0, w] + (8*I)*Pi*G[1, 1, 0, 1, w] + 
   (16*I)*Pi*G[1, 1, 1, 0, w] + 75*Pi^2*Zeta[3] - 
   (104*I)*Pi*G[-1, w]*Zeta[3] + (75*I)*Pi*G[0, w]*Zeta[3] - 
   (26*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, ((-4*I)/3)*Pi^3 + 2*Pi^2*G[0, w] + 
   2*Pi^2*G[1, w] - (4*I)*Pi*G[0, -1, w] + (2*I)*Pi*G[0, 0, w] - 
   (2*I)*Pi*G[0, 1, w] + (2*I)*Pi*G[1, 0, w], 
  (-13*Pi^4)/3 - ((25*I)/3)*Pi^3*G[0, w] - (7*I)*Pi^3*G[1, w] + 
   (((20*I)/3)*Pi^3*G[x1, w])/(x1 - x2) - (((40*I)/3)*Pi^3*x1*G[x1, w])/
    (x1 - x2) - (((20*I)/3)*Pi^3*G[x2, w])/(x1 - x2) + 
   (((40*I)/3)*Pi^3*x2*G[x2, w])/(x1 - x2) - 46*Pi^2*G[0, -1, w] + 
   12*Pi^2*G[0, 0, w] - (41*Pi^2*G[0, 1, w])/2 + 10*Pi^2*G[1, 0, w] - 
   4*Pi^2*G[1, 1, w] - (10*Pi^2*G[x1, 0, w])/(x1 - x2) + 
   (20*Pi^2*x1*G[x1, 0, w])/(x1 - x2) - (5*Pi^2*G[x1, 1, w])/(2*(x1 - x2)) + 
   (5*Pi^2*x1*G[x1, 1, w])/(x1 - x2) + (10*Pi^2*G[x2, 0, w])/(x1 - x2) - 
   (20*Pi^2*x2*G[x2, 0, w])/(x1 - x2) + (5*Pi^2*G[x2, 1, w])/(2*(x1 - x2)) - 
   (5*Pi^2*x2*G[x2, 1, w])/(x1 - x2) + (64*I)*Pi*G[0, -1, -1, w] - 
   (46*I)*Pi*G[0, -1, 0, w] + (28*I)*Pi*G[0, -1, 1, w] - 
   (25*I)*Pi*G[0, 0, -1, w] + (12*I)*Pi*G[0, 0, 0, w] - 
   ((21*I)/2)*Pi*G[0, 0, 1, w] + (28*I)*Pi*G[0, 1, -1, w] - 
   ((41*I)/2)*Pi*G[0, 1, 0, w] + (12*I)*Pi*G[0, 1, 1, w] - 
   (12*I)*Pi*G[1, 0, -1, w] + (10*I)*Pi*G[1, 0, 0, w] - 
   (4*I)*Pi*G[1, 0, 1, w] - (4*I)*Pi*G[1, 1, 0, w] + 
   ((15*I)*Pi*G[x1, 0, -1, w])/(x1 - x2) - ((30*I)*Pi*x1*G[x1, 0, -1, w])/
    (x1 - x2) - ((10*I)*Pi*G[x1, 0, 0, w])/(x1 - x2) + 
   ((20*I)*Pi*x1*G[x1, 0, 0, w])/(x1 - x2) + (((15*I)/2)*Pi*G[x1, 0, 1, w])/
    (x1 - x2) - ((15*I)*Pi*x1*G[x1, 0, 1, w])/(x1 - x2) - 
   (((5*I)/2)*Pi*G[x1, 1, 0, w])/(x1 - x2) + ((5*I)*Pi*x1*G[x1, 1, 0, w])/
    (x1 - x2) - ((15*I)*Pi*G[x2, 0, -1, w])/(x1 - x2) + 
   ((30*I)*Pi*x2*G[x2, 0, -1, w])/(x1 - x2) + ((10*I)*Pi*G[x2, 0, 0, w])/
    (x1 - x2) - ((20*I)*Pi*x2*G[x2, 0, 0, w])/(x1 - x2) - 
   (((15*I)/2)*Pi*G[x2, 0, 1, w])/(x1 - x2) + ((15*I)*Pi*x2*G[x2, 0, 1, w])/
    (x1 - x2) + (((5*I)/2)*Pi*G[x2, 1, 0, w])/(x1 - x2) - 
   ((5*I)*Pi*x2*G[x2, 1, 0, w])/(x1 - x2) - ((5*I)/2)*Pi*Zeta[3], 
  ((575*I)/72)*Pi^5 - (56*Pi^4*G[0, w])/3 - (43*Pi^4*G[1, w])/3 + 
   (65*Pi^4*G[x1, w])/(3*(x1 - x2)) - (130*Pi^4*x1*G[x1, w])/(3*(x1 - x2)) - 
   (65*Pi^4*G[x2, w])/(3*(x1 - x2)) + (130*Pi^4*x2*G[x2, w])/(3*(x1 - x2)) + 
   ((643*I)/3)*Pi^3*G[0, -1, w] - ((106*I)/3)*Pi^3*G[0, 0, w] + 
   ((423*I)/4)*Pi^3*G[0, 1, w] - (((28*I)/3)*Pi^3*G[0, x1, w])/(x1 - x2) + 
   (((56*I)/3)*Pi^3*x1*G[0, x1, w])/(x1 - x2) + (((28*I)/3)*Pi^3*G[0, x2, w])/
    (x1 - x2) - (((56*I)/3)*Pi^3*x2*G[0, x2, w])/(x1 - x2) - 
   (27*I)*Pi^3*G[1, 0, w] + ((10*I)/3)*Pi^3*G[1, 1, w] - 
   ((8*I)*Pi^3*G[1, x1, w])/(x1 - x2) + ((16*I)*Pi^3*x1*G[1, x1, w])/
    (x1 - x2) + ((8*I)*Pi^3*G[1, x2, w])/(x1 - x2) - 
   ((16*I)*Pi^3*x2*G[1, x2, w])/(x1 - x2) + (((125*I)/3)*Pi^3*G[x1, 0, w])/
    (x1 - x2) - (((250*I)/3)*Pi^3*x1*G[x1, 0, w])/(x1 - x2) + 
   (((75*I)/4)*Pi^3*G[x1, 1, w])/(x1 - x2) - (((75*I)/2)*Pi^3*x1*G[x1, 1, w])/
    (x1 - x2) - (((40*I)/3)*Pi^3*G[x1, x1, w])/(x1 - x2)^2 + 
   (((160*I)/3)*Pi^3*x1*G[x1, x1, w])/(x1 - x2)^2 - 
   (((160*I)/3)*Pi^3*x1^2*G[x1, x1, w])/(x1 - x2)^2 + 
   (((40*I)/3)*Pi^3*G[x1, x2, w])/(x1 - x2)^2 - 
   (((80*I)/3)*Pi^3*x1*G[x1, x2, w])/(x1 - x2)^2 - 
   (((80*I)/3)*Pi^3*x2*G[x1, x2, w])/(x1 - x2)^2 + 
   (((160*I)/3)*Pi^3*x1*x2*G[x1, x2, w])/(x1 - x2)^2 - 
   (((125*I)/3)*Pi^3*G[x2, 0, w])/(x1 - x2) + 
   (((250*I)/3)*Pi^3*x2*G[x2, 0, w])/(x1 - x2) - 
   (((75*I)/4)*Pi^3*G[x2, 1, w])/(x1 - x2) + (((75*I)/2)*Pi^3*x2*G[x2, 1, w])/
    (x1 - x2) + (((40*I)/3)*Pi^3*G[x2, x1, w])/(x1 - x2)^2 - 
   (((80*I)/3)*Pi^3*x1*G[x2, x1, w])/(x1 - x2)^2 - 
   (((80*I)/3)*Pi^3*x2*G[x2, x1, w])/(x1 - x2)^2 + 
   (((160*I)/3)*Pi^3*x1*x2*G[x2, x1, w])/(x1 - x2)^2 - 
   (((40*I)/3)*Pi^3*G[x2, x2, w])/(x1 - x2)^2 + 
   (((160*I)/3)*Pi^3*x2*G[x2, x2, w])/(x1 - x2)^2 - 
   (((160*I)/3)*Pi^3*x2^2*G[x2, x2, w])/(x1 - x2)^2 + 
   556*Pi^2*G[0, -1, -1, w] - 310*Pi^2*G[0, -1, 0, w] + 
   232*Pi^2*G[0, -1, 1, w] - (395*Pi^2*G[0, 0, -1, w])/2 + 
   50*Pi^2*G[0, 0, 0, w] - 86*Pi^2*G[0, 0, 1, w] + 232*Pi^2*G[0, 1, -1, w] - 
   (307*Pi^2*G[0, 1, 0, w])/2 + 89*Pi^2*G[0, 1, 1, w] + 
   (14*Pi^2*G[0, x1, 0, w])/(x1 - x2) - (28*Pi^2*x1*G[0, x1, 0, w])/
    (x1 - x2) + (7*Pi^2*G[0, x1, 1, w])/(2*(x1 - x2)) - 
   (7*Pi^2*x1*G[0, x1, 1, w])/(x1 - x2) - (14*Pi^2*G[0, x2, 0, w])/
    (x1 - x2) + (28*Pi^2*x2*G[0, x2, 0, w])/(x1 - x2) - 
   (7*Pi^2*G[0, x2, 1, w])/(2*(x1 - x2)) + (7*Pi^2*x2*G[0, x2, 1, w])/
    (x1 - x2) - 48*Pi^2*G[1, 0, -1, w] + 38*Pi^2*G[1, 0, 0, w] - 
   25*Pi^2*G[1, 0, 1, w] - 4*Pi^2*G[1, 1, 0, w] + 24*Pi^2*G[1, 1, 1, w] + 
   (12*Pi^2*G[1, x1, 0, w])/(x1 - x2) - (24*Pi^2*x1*G[1, x1, 0, w])/
    (x1 - x2) + (3*Pi^2*G[1, x1, 1, w])/(x1 - x2) - 
   (6*Pi^2*x1*G[1, x1, 1, w])/(x1 - x2) - (12*Pi^2*G[1, x2, 0, w])/
    (x1 - x2) + (24*Pi^2*x2*G[1, x2, 0, w])/(x1 - x2) - 
   (3*Pi^2*G[1, x2, 1, w])/(x1 - x2) + (6*Pi^2*x2*G[1, x2, 1, w])/(x1 - x2) + 
   (345*Pi^2*G[x1, 0, -1, w])/(2*(x1 - x2)) - (345*Pi^2*x1*G[x1, 0, -1, w])/
    (x1 - x2) - (60*Pi^2*G[x1, 0, 0, w])/(x1 - x2) + 
   (120*Pi^2*x1*G[x1, 0, 0, w])/(x1 - x2) + (155*Pi^2*G[x1, 0, 1, w])/
    (2*(x1 - x2)) - (155*Pi^2*x1*G[x1, 0, 1, w])/(x1 - x2) - 
   (55*Pi^2*G[x1, 1, 0, w])/(2*(x1 - x2)) + (55*Pi^2*x1*G[x1, 1, 0, w])/
    (x1 - x2) + (5*Pi^2*G[x1, 1, 1, w])/(x1 - x2) - 
   (10*Pi^2*x1*G[x1, 1, 1, w])/(x1 - x2) + (20*Pi^2*G[x1, x1, 0, w])/
    (x1 - x2)^2 - (80*Pi^2*x1*G[x1, x1, 0, w])/(x1 - x2)^2 + 
   (80*Pi^2*x1^2*G[x1, x1, 0, w])/(x1 - x2)^2 + (5*Pi^2*G[x1, x1, 1, w])/
    (x1 - x2)^2 - (20*Pi^2*x1*G[x1, x1, 1, w])/(x1 - x2)^2 + 
   (20*Pi^2*x1^2*G[x1, x1, 1, w])/(x1 - x2)^2 - (20*Pi^2*G[x1, x2, 0, w])/
    (x1 - x2)^2 + (40*Pi^2*x1*G[x1, x2, 0, w])/(x1 - x2)^2 + 
   (40*Pi^2*x2*G[x1, x2, 0, w])/(x1 - x2)^2 - (80*Pi^2*x1*x2*G[x1, x2, 0, w])/
    (x1 - x2)^2 - (5*Pi^2*G[x1, x2, 1, w])/(x1 - x2)^2 + 
   (10*Pi^2*x1*G[x1, x2, 1, w])/(x1 - x2)^2 + (10*Pi^2*x2*G[x1, x2, 1, w])/
    (x1 - x2)^2 - (20*Pi^2*x1*x2*G[x1, x2, 1, w])/(x1 - x2)^2 - 
   (345*Pi^2*G[x2, 0, -1, w])/(2*(x1 - x2)) + (345*Pi^2*x2*G[x2, 0, -1, w])/
    (x1 - x2) + (60*Pi^2*G[x2, 0, 0, w])/(x1 - x2) - 
   (120*Pi^2*x2*G[x2, 0, 0, w])/(x1 - x2) - (155*Pi^2*G[x2, 0, 1, w])/
    (2*(x1 - x2)) + (155*Pi^2*x2*G[x2, 0, 1, w])/(x1 - x2) + 
   (55*Pi^2*G[x2, 1, 0, w])/(2*(x1 - x2)) - (55*Pi^2*x2*G[x2, 1, 0, w])/
    (x1 - x2) - (5*Pi^2*G[x2, 1, 1, w])/(x1 - x2) + 
   (10*Pi^2*x2*G[x2, 1, 1, w])/(x1 - x2) - (20*Pi^2*G[x2, x1, 0, w])/
    (x1 - x2)^2 + (40*Pi^2*x1*G[x2, x1, 0, w])/(x1 - x2)^2 + 
   (40*Pi^2*x2*G[x2, x1, 0, w])/(x1 - x2)^2 - (80*Pi^2*x1*x2*G[x2, x1, 0, w])/
    (x1 - x2)^2 - (5*Pi^2*G[x2, x1, 1, w])/(x1 - x2)^2 + 
   (10*Pi^2*x1*G[x2, x1, 1, w])/(x1 - x2)^2 + (10*Pi^2*x2*G[x2, x1, 1, w])/
    (x1 - x2)^2 - (20*Pi^2*x1*x2*G[x2, x1, 1, w])/(x1 - x2)^2 + 
   (20*Pi^2*G[x2, x2, 0, w])/(x1 - x2)^2 - (80*Pi^2*x2*G[x2, x2, 0, w])/
    (x1 - x2)^2 + (80*Pi^2*x2^2*G[x2, x2, 0, w])/(x1 - x2)^2 + 
   (5*Pi^2*G[x2, x2, 1, w])/(x1 - x2)^2 - (20*Pi^2*x2*G[x2, x2, 1, w])/
    (x1 - x2)^2 + (20*Pi^2*x2^2*G[x2, x2, 1, w])/(x1 - x2)^2 - 
   (784*I)*Pi*G[0, -1, -1, -1, w] + (556*I)*Pi*G[0, -1, -1, 0, w] - 
   (328*I)*Pi*G[0, -1, -1, 1, w] + (556*I)*Pi*G[0, -1, 0, -1, w] - 
   (310*I)*Pi*G[0, -1, 0, 0, w] + (232*I)*Pi*G[0, -1, 0, 1, w] - 
   (328*I)*Pi*G[0, -1, 1, -1, w] + (232*I)*Pi*G[0, -1, 1, 0, w] - 
   (136*I)*Pi*G[0, -1, 1, 1, w] + (280*I)*Pi*G[0, 0, -1, -1, w] - 
   ((395*I)/2)*Pi*G[0, 0, -1, 0, w] + (115*I)*Pi*G[0, 0, -1, 1, w] - 
   (106*I)*Pi*G[0, 0, 0, -1, w] + (50*I)*Pi*G[0, 0, 0, 0, w] - 
   (41*I)*Pi*G[0, 0, 0, 1, w] + (115*I)*Pi*G[0, 0, 1, -1, w] - 
   (86*I)*Pi*G[0, 0, 1, 0, w] + (47*I)*Pi*G[0, 0, 1, 1, w] - 
   (328*I)*Pi*G[0, 1, -1, -1, w] + (232*I)*Pi*G[0, 1, -1, 0, w] - 
   (136*I)*Pi*G[0, 1, -1, 1, w] + (271*I)*Pi*G[0, 1, 0, -1, w] - 
   ((307*I)/2)*Pi*G[0, 1, 0, 0, w] + (115*I)*Pi*G[0, 1, 0, 1, w] - 
   (136*I)*Pi*G[0, 1, 1, -1, w] + (89*I)*Pi*G[0, 1, 1, 0, w] - 
   (56*I)*Pi*G[0, 1, 1, 1, w] - ((21*I)*Pi*G[0, x1, 0, -1, w])/(x1 - x2) + 
   ((42*I)*Pi*x1*G[0, x1, 0, -1, w])/(x1 - x2) + 
   ((14*I)*Pi*G[0, x1, 0, 0, w])/(x1 - x2) - ((28*I)*Pi*x1*G[0, x1, 0, 0, w])/
    (x1 - x2) - (((21*I)/2)*Pi*G[0, x1, 0, 1, w])/(x1 - x2) + 
   ((21*I)*Pi*x1*G[0, x1, 0, 1, w])/(x1 - x2) + 
   (((7*I)/2)*Pi*G[0, x1, 1, 0, w])/(x1 - x2) - 
   ((7*I)*Pi*x1*G[0, x1, 1, 0, w])/(x1 - x2) + ((21*I)*Pi*G[0, x2, 0, -1, w])/
    (x1 - x2) - ((42*I)*Pi*x2*G[0, x2, 0, -1, w])/(x1 - x2) - 
   ((14*I)*Pi*G[0, x2, 0, 0, w])/(x1 - x2) + ((28*I)*Pi*x2*G[0, x2, 0, 0, w])/
    (x1 - x2) + (((21*I)/2)*Pi*G[0, x2, 0, 1, w])/(x1 - x2) - 
   ((21*I)*Pi*x2*G[0, x2, 0, 1, w])/(x1 - x2) - 
   (((7*I)/2)*Pi*G[0, x2, 1, 0, w])/(x1 - x2) + 
   ((7*I)*Pi*x2*G[0, x2, 1, 0, w])/(x1 - x2) + (72*I)*Pi*G[1, 0, -1, -1, w] - 
   (48*I)*Pi*G[1, 0, -1, 0, w] + (24*I)*Pi*G[1, 0, -1, 1, w] - 
   (62*I)*Pi*G[1, 0, 0, -1, w] + (38*I)*Pi*G[1, 0, 0, 0, w] - 
   (21*I)*Pi*G[1, 0, 0, 1, w] + (24*I)*Pi*G[1, 0, 1, -1, w] - 
   (25*I)*Pi*G[1, 0, 1, 0, w] + (8*I)*Pi*G[1, 0, 1, 1, w] - 
   (8*I)*Pi*G[1, 1, 0, -1, w] - (4*I)*Pi*G[1, 1, 0, 0, w] - 
   (8*I)*Pi*G[1, 1, 0, 1, w] + (24*I)*Pi*G[1, 1, 1, 0, w] - 
   ((18*I)*Pi*G[1, x1, 0, -1, w])/(x1 - x2) + 
   ((36*I)*Pi*x1*G[1, x1, 0, -1, w])/(x1 - x2) + 
   ((12*I)*Pi*G[1, x1, 0, 0, w])/(x1 - x2) - ((24*I)*Pi*x1*G[1, x1, 0, 0, w])/
    (x1 - x2) - ((9*I)*Pi*G[1, x1, 0, 1, w])/(x1 - x2) + 
   ((18*I)*Pi*x1*G[1, x1, 0, 1, w])/(x1 - x2) + ((3*I)*Pi*G[1, x1, 1, 0, w])/
    (x1 - x2) - ((6*I)*Pi*x1*G[1, x1, 1, 0, w])/(x1 - x2) + 
   ((18*I)*Pi*G[1, x2, 0, -1, w])/(x1 - x2) - 
   ((36*I)*Pi*x2*G[1, x2, 0, -1, w])/(x1 - x2) - 
   ((12*I)*Pi*G[1, x2, 0, 0, w])/(x1 - x2) + ((24*I)*Pi*x2*G[1, x2, 0, 0, w])/
    (x1 - x2) + ((9*I)*Pi*G[1, x2, 0, 1, w])/(x1 - x2) - 
   ((18*I)*Pi*x2*G[1, x2, 0, 1, w])/(x1 - x2) - ((3*I)*Pi*G[1, x2, 1, 0, w])/
    (x1 - x2) + ((6*I)*Pi*x2*G[1, x2, 1, 0, w])/(x1 - x2) - 
   ((240*I)*Pi*G[x1, 0, -1, -1, w])/(x1 - x2) + 
   ((480*I)*Pi*x1*G[x1, 0, -1, -1, w])/(x1 - x2) + 
   (((345*I)/2)*Pi*G[x1, 0, -1, 0, w])/(x1 - x2) - 
   ((345*I)*Pi*x1*G[x1, 0, -1, 0, w])/(x1 - x2) - 
   ((105*I)*Pi*G[x1, 0, -1, 1, w])/(x1 - x2) + 
   ((210*I)*Pi*x1*G[x1, 0, -1, 1, w])/(x1 - x2) + 
   ((125*I)*Pi*G[x1, 0, 0, -1, w])/(x1 - x2) - 
   ((250*I)*Pi*x1*G[x1, 0, 0, -1, w])/(x1 - x2) - 
   ((60*I)*Pi*G[x1, 0, 0, 0, w])/(x1 - x2) + 
   ((120*I)*Pi*x1*G[x1, 0, 0, 0, w])/(x1 - x2) + 
   (((105*I)/2)*Pi*G[x1, 0, 0, 1, w])/(x1 - x2) - 
   ((105*I)*Pi*x1*G[x1, 0, 0, 1, w])/(x1 - x2) - 
   ((105*I)*Pi*G[x1, 0, 1, -1, w])/(x1 - x2) + 
   ((210*I)*Pi*x1*G[x1, 0, 1, -1, w])/(x1 - x2) + 
   (((155*I)/2)*Pi*G[x1, 0, 1, 0, w])/(x1 - x2) - 
   ((155*I)*Pi*x1*G[x1, 0, 1, 0, w])/(x1 - x2) - 
   ((45*I)*Pi*G[x1, 0, 1, 1, w])/(x1 - x2) + ((90*I)*Pi*x1*G[x1, 0, 1, 1, w])/
    (x1 - x2) + ((35*I)*Pi*G[x1, 1, 0, -1, w])/(x1 - x2) - 
   ((70*I)*Pi*x1*G[x1, 1, 0, -1, w])/(x1 - x2) - 
   (((55*I)/2)*Pi*G[x1, 1, 0, 0, w])/(x1 - x2) + 
   ((55*I)*Pi*x1*G[x1, 1, 0, 0, w])/(x1 - x2) + ((15*I)*Pi*G[x1, 1, 0, 1, w])/
    (x1 - x2) - ((30*I)*Pi*x1*G[x1, 1, 0, 1, w])/(x1 - x2) + 
   ((5*I)*Pi*G[x1, 1, 1, 0, w])/(x1 - x2) - ((10*I)*Pi*x1*G[x1, 1, 1, 0, w])/
    (x1 - x2) - ((30*I)*Pi*G[x1, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((120*I)*Pi*x1*G[x1, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((120*I)*Pi*x1^2*G[x1, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((20*I)*Pi*G[x1, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((80*I)*Pi*x1*G[x1, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((80*I)*Pi*x1^2*G[x1, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((15*I)*Pi*G[x1, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((60*I)*Pi*x1*G[x1, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((60*I)*Pi*x1^2*G[x1, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((5*I)*Pi*G[x1, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((20*I)*Pi*x1*G[x1, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((20*I)*Pi*x1^2*G[x1, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((30*I)*Pi*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((60*I)*Pi*x1*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((60*I)*Pi*x2*G[x1, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((120*I)*Pi*x1*x2*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((20*I)*Pi*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((40*I)*Pi*x1*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((40*I)*Pi*x2*G[x1, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((80*I)*Pi*x1*x2*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((15*I)*Pi*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((30*I)*Pi*x1*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((30*I)*Pi*x2*G[x1, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((60*I)*Pi*x1*x2*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((5*I)*Pi*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((10*I)*Pi*x1*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((10*I)*Pi*x2*G[x1, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((20*I)*Pi*x1*x2*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((240*I)*Pi*G[x2, 0, -1, -1, w])/(x1 - x2) - 
   ((480*I)*Pi*x2*G[x2, 0, -1, -1, w])/(x1 - x2) - 
   (((345*I)/2)*Pi*G[x2, 0, -1, 0, w])/(x1 - x2) + 
   ((345*I)*Pi*x2*G[x2, 0, -1, 0, w])/(x1 - x2) + 
   ((105*I)*Pi*G[x2, 0, -1, 1, w])/(x1 - x2) - 
   ((210*I)*Pi*x2*G[x2, 0, -1, 1, w])/(x1 - x2) - 
   ((125*I)*Pi*G[x2, 0, 0, -1, w])/(x1 - x2) + 
   ((250*I)*Pi*x2*G[x2, 0, 0, -1, w])/(x1 - x2) + 
   ((60*I)*Pi*G[x2, 0, 0, 0, w])/(x1 - x2) - 
   ((120*I)*Pi*x2*G[x2, 0, 0, 0, w])/(x1 - x2) - 
   (((105*I)/2)*Pi*G[x2, 0, 0, 1, w])/(x1 - x2) + 
   ((105*I)*Pi*x2*G[x2, 0, 0, 1, w])/(x1 - x2) + 
   ((105*I)*Pi*G[x2, 0, 1, -1, w])/(x1 - x2) - 
   ((210*I)*Pi*x2*G[x2, 0, 1, -1, w])/(x1 - x2) - 
   (((155*I)/2)*Pi*G[x2, 0, 1, 0, w])/(x1 - x2) + 
   ((155*I)*Pi*x2*G[x2, 0, 1, 0, w])/(x1 - x2) + 
   ((45*I)*Pi*G[x2, 0, 1, 1, w])/(x1 - x2) - ((90*I)*Pi*x2*G[x2, 0, 1, 1, w])/
    (x1 - x2) - ((35*I)*Pi*G[x2, 1, 0, -1, w])/(x1 - x2) + 
   ((70*I)*Pi*x2*G[x2, 1, 0, -1, w])/(x1 - x2) + 
   (((55*I)/2)*Pi*G[x2, 1, 0, 0, w])/(x1 - x2) - 
   ((55*I)*Pi*x2*G[x2, 1, 0, 0, w])/(x1 - x2) - ((15*I)*Pi*G[x2, 1, 0, 1, w])/
    (x1 - x2) + ((30*I)*Pi*x2*G[x2, 1, 0, 1, w])/(x1 - x2) - 
   ((5*I)*Pi*G[x2, 1, 1, 0, w])/(x1 - x2) + ((10*I)*Pi*x2*G[x2, 1, 1, 0, w])/
    (x1 - x2) + ((30*I)*Pi*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((60*I)*Pi*x1*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((60*I)*Pi*x2*G[x2, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((120*I)*Pi*x1*x2*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((20*I)*Pi*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((40*I)*Pi*x1*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((40*I)*Pi*x2*G[x2, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((80*I)*Pi*x1*x2*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((15*I)*Pi*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((30*I)*Pi*x1*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((30*I)*Pi*x2*G[x2, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((60*I)*Pi*x1*x2*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((5*I)*Pi*G[x2, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((10*I)*Pi*x1*G[x2, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((10*I)*Pi*x2*G[x2, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((20*I)*Pi*x1*x2*G[x2, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((30*I)*Pi*G[x2, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((120*I)*Pi*x2*G[x2, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((120*I)*Pi*x2^2*G[x2, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((20*I)*Pi*G[x2, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((80*I)*Pi*x2*G[x2, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((80*I)*Pi*x2^2*G[x2, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((15*I)*Pi*G[x2, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((60*I)*Pi*x2*G[x2, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((60*I)*Pi*x2^2*G[x2, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((5*I)*Pi*G[x2, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((20*I)*Pi*x2*G[x2, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((20*I)*Pi*x2^2*G[x2, x2, 1, 0, w])/(x1 - x2)^2 - (41*Pi^2*Zeta[3])/2 - 
   ((41*I)/2)*Pi*G[0, w]*Zeta[3] - (45*I)*Pi*G[1, w]*Zeta[3] + 
   ((35*I)*Pi*G[x1, w]*Zeta[3])/(x1 - x2) - ((70*I)*Pi*x1*G[x1, w]*Zeta[3])/
    (x1 - x2) - ((35*I)*Pi*G[x2, w]*Zeta[3])/(x1 - x2) + 
   ((70*I)*Pi*x2*G[x2, w]*Zeta[3])/(x1 - x2)}, 
 {0, 0, (-3*Pi^2)/4 + I*Pi*G[-1, w] - ((3*I)/4)*Pi*G[0, w] + 
   (I/2)*Pi*G[1, w], ((103*I)/24)*Pi^3 + (23*Pi^2*G[-1, w])/2 - 
   (25*Pi^2*G[0, w])/4 + 5*Pi^2*G[1, w] - (16*I)*Pi*G[-1, -1, w] + 
   ((23*I)/2)*Pi*G[-1, 0, w] - (7*I)*Pi*G[-1, 1, w] + 
   ((23*I)/2)*Pi*G[0, -1, w] - ((25*I)/4)*Pi*G[0, 0, w] + 
   (5*I)*Pi*G[0, 1, w] - (7*I)*Pi*G[1, -1, w] + (5*I)*Pi*G[1, 0, w] - 
   (3*I)*Pi*G[1, 1, w], (259*Pi^4)/24 - ((201*I)/4)*Pi^3*G[-1, w] + 
   ((493*I)/24)*Pi^3*G[0, w] - ((125*I)/6)*Pi^3*G[1, w] - 
   139*Pi^2*G[-1, -1, w] + (145*Pi^2*G[-1, 0, w])/2 - 58*Pi^2*G[-1, 1, w] + 
   (197*Pi^2*G[0, -1, w])/2 - (117*Pi^2*G[0, 0, w])/4 + 46*Pi^2*G[0, 1, w] - 
   58*Pi^2*G[1, -1, w] + 30*Pi^2*G[1, 0, w] - 24*Pi^2*G[1, 1, w] + 
   (196*I)*Pi*G[-1, -1, -1, w] - (139*I)*Pi*G[-1, -1, 0, w] + 
   (82*I)*Pi*G[-1, -1, 1, w] - (139*I)*Pi*G[-1, 0, -1, w] + 
   ((145*I)/2)*Pi*G[-1, 0, 0, w] - (58*I)*Pi*G[-1, 0, 1, w] + 
   (82*I)*Pi*G[-1, 1, -1, w] - (58*I)*Pi*G[-1, 1, 0, w] + 
   (34*I)*Pi*G[-1, 1, 1, w] - (139*I)*Pi*G[0, -1, -1, w] + 
   ((197*I)/2)*Pi*G[0, -1, 0, w] - (58*I)*Pi*G[0, -1, 1, w] + 
   ((129*I)/2)*Pi*G[0, 0, -1, w] - ((117*I)/4)*Pi*G[0, 0, 0, w] + 
   (26*I)*Pi*G[0, 0, 1, w] - (58*I)*Pi*G[0, 1, -1, w] + 
   (46*I)*Pi*G[0, 1, 0, w] - (24*I)*Pi*G[0, 1, 1, w] + 
   (82*I)*Pi*G[1, -1, -1, w] - (58*I)*Pi*G[1, -1, 0, w] + 
   (34*I)*Pi*G[1, -1, 1, w] - (58*I)*Pi*G[1, 0, -1, w] + 
   (30*I)*Pi*G[1, 0, 0, w] - (24*I)*Pi*G[1, 0, 1, w] + 
   (34*I)*Pi*G[1, 1, -1, w] - (24*I)*Pi*G[1, 1, 0, w] + 
   (14*I)*Pi*G[1, 1, 1, w] + (20*I)*Pi*Zeta[3], 
  ((-25679*I)/1440)*Pi^5 - (1403*Pi^4*G[-1, w])/12 + (1007*Pi^4*G[0, w])/24 - 
   (143*Pi^4*G[1, w])/3 + ((1093*I)/2)*Pi^3*G[-1, -1, w] - 
   ((887*I)/4)*Pi^3*G[-1, 0, w] + (223*I)*Pi^3*G[-1, 1, w] - 
   ((1539*I)/4)*Pi^3*G[0, -1, w] + ((1897*I)/24)*Pi^3*G[0, 0, w] - 
   (189*I)*Pi^3*G[0, 1, w] + ((16*I)*Pi^3*G[0, x1, w])/(x1 - x2) - 
   ((32*I)*Pi^3*x1*G[0, x1, w])/(x1 - x2) - ((16*I)*Pi^3*G[0, x2, w])/
    (x1 - x2) + ((32*I)*Pi^3*x2*G[0, x2, w])/(x1 - x2) + 
   (223*I)*Pi^3*G[1, -1, w] - ((271*I)/3)*Pi^3*G[1, 0, w] + 
   ((272*I)/3)*Pi^3*G[1, 1, w] + 1534*Pi^2*G[-1, -1, -1, w] - 
   785*Pi^2*G[-1, -1, 0, w] + 628*Pi^2*G[-1, -1, 1, w] - 
   1081*Pi^2*G[-1, 0, -1, w] + (629*Pi^2*G[-1, 0, 0, w])/2 - 
   504*Pi^2*G[-1, 0, 1, w] + 628*Pi^2*G[-1, 1, -1, w] - 
   320*Pi^2*G[-1, 1, 0, w] + 256*Pi^2*G[-1, 1, 1, w] - 
   1081*Pi^2*G[0, -1, -1, w] + (1105*Pi^2*G[0, -1, 0, w])/2 - 
   442*Pi^2*G[0, -1, 1, w] + (921*Pi^2*G[0, 0, -1, w])/2 - 
   (445*Pi^2*G[0, 0, 0, w])/4 + 220*Pi^2*G[0, 0, 1, w] - 
   442*Pi^2*G[0, 1, -1, w] + 272*Pi^2*G[0, 1, 0, w] - 
   174*Pi^2*G[0, 1, 1, w] - (24*Pi^2*G[0, x1, 0, w])/(x1 - x2) + 
   (48*Pi^2*x1*G[0, x1, 0, w])/(x1 - x2) - (6*Pi^2*G[0, x1, 1, w])/
    (x1 - x2) + (12*Pi^2*x1*G[0, x1, 1, w])/(x1 - x2) + 
   (24*Pi^2*G[0, x2, 0, w])/(x1 - x2) - (48*Pi^2*x2*G[0, x2, 0, w])/
    (x1 - x2) + (6*Pi^2*G[0, x2, 1, w])/(x1 - x2) - 
   (12*Pi^2*x2*G[0, x2, 1, w])/(x1 - x2) + 628*Pi^2*G[1, -1, -1, w] - 
   320*Pi^2*G[1, -1, 0, w] + 256*Pi^2*G[1, -1, 1, w] - 
   442*Pi^2*G[1, 0, -1, w] + 128*Pi^2*G[1, 0, 0, w] - 
   206*Pi^2*G[1, 0, 1, w] + 256*Pi^2*G[1, 1, -1, w] - 
   130*Pi^2*G[1, 1, 0, w] + 104*Pi^2*G[1, 1, 1, w] - 
   (2176*I)*Pi*G[-1, -1, -1, -1, w] + (1534*I)*Pi*G[-1, -1, -1, 0, w] - 
   (892*I)*Pi*G[-1, -1, -1, 1, w] + (1534*I)*Pi*G[-1, -1, 0, -1, w] - 
   (785*I)*Pi*G[-1, -1, 0, 0, w] + (628*I)*Pi*G[-1, -1, 0, 1, w] - 
   (892*I)*Pi*G[-1, -1, 1, -1, w] + (628*I)*Pi*G[-1, -1, 1, 0, w] - 
   (364*I)*Pi*G[-1, -1, 1, 1, w] + (1534*I)*Pi*G[-1, 0, -1, -1, w] - 
   (1081*I)*Pi*G[-1, 0, -1, 0, w] + (628*I)*Pi*G[-1, 0, -1, 1, w] - 
   (705*I)*Pi*G[-1, 0, 0, -1, w] + ((629*I)/2)*Pi*G[-1, 0, 0, 0, w] - 
   (280*I)*Pi*G[-1, 0, 0, 1, w] + (628*I)*Pi*G[-1, 0, 1, -1, w] - 
   (504*I)*Pi*G[-1, 0, 1, 0, w] + (256*I)*Pi*G[-1, 0, 1, 1, w] - 
   (892*I)*Pi*G[-1, 1, -1, -1, w] + (628*I)*Pi*G[-1, 1, -1, 0, w] - 
   (364*I)*Pi*G[-1, 1, -1, 1, w] + (628*I)*Pi*G[-1, 1, 0, -1, w] - 
   (320*I)*Pi*G[-1, 1, 0, 0, w] + (256*I)*Pi*G[-1, 1, 0, 1, w] - 
   (364*I)*Pi*G[-1, 1, 1, -1, w] + (256*I)*Pi*G[-1, 1, 1, 0, w] - 
   (148*I)*Pi*G[-1, 1, 1, 1, w] + (1534*I)*Pi*G[0, -1, -1, -1, w] - 
   (1081*I)*Pi*G[0, -1, -1, 0, w] + (628*I)*Pi*G[0, -1, -1, 1, w] - 
   (1081*I)*Pi*G[0, -1, 0, -1, w] + ((1105*I)/2)*Pi*G[0, -1, 0, 0, w] - 
   (442*I)*Pi*G[0, -1, 0, 1, w] + (628*I)*Pi*G[0, -1, 1, -1, w] - 
   (442*I)*Pi*G[0, -1, 1, 0, w] + (256*I)*Pi*G[0, -1, 1, 1, w] - 
   (657*I)*Pi*G[0, 0, -1, -1, w] + ((921*I)/2)*Pi*G[0, 0, -1, 0, w] - 
   (264*I)*Pi*G[0, 0, -1, 1, w] + ((533*I)/2)*Pi*G[0, 0, 0, -1, w] - 
   ((445*I)/4)*Pi*G[0, 0, 0, 0, w] + (104*I)*Pi*G[0, 0, 0, 1, w] - 
   (264*I)*Pi*G[0, 0, 1, -1, w] + (220*I)*Pi*G[0, 0, 1, 0, w] - 
   (106*I)*Pi*G[0, 0, 1, 1, w] + (628*I)*Pi*G[0, 1, -1, -1, w] - 
   (442*I)*Pi*G[0, 1, -1, 0, w] + (256*I)*Pi*G[0, 1, -1, 1, w] - 
   (512*I)*Pi*G[0, 1, 0, -1, w] + (272*I)*Pi*G[0, 1, 0, 0, w] - 
   (210*I)*Pi*G[0, 1, 0, 1, w] + (256*I)*Pi*G[0, 1, 1, -1, w] - 
   (174*I)*Pi*G[0, 1, 1, 0, w] + (104*I)*Pi*G[0, 1, 1, 1, w] + 
   ((36*I)*Pi*G[0, x1, 0, -1, w])/(x1 - x2) - 
   ((72*I)*Pi*x1*G[0, x1, 0, -1, w])/(x1 - x2) - 
   ((24*I)*Pi*G[0, x1, 0, 0, w])/(x1 - x2) + ((48*I)*Pi*x1*G[0, x1, 0, 0, w])/
    (x1 - x2) + ((18*I)*Pi*G[0, x1, 0, 1, w])/(x1 - x2) - 
   ((36*I)*Pi*x1*G[0, x1, 0, 1, w])/(x1 - x2) - ((6*I)*Pi*G[0, x1, 1, 0, w])/
    (x1 - x2) + ((12*I)*Pi*x1*G[0, x1, 1, 0, w])/(x1 - x2) - 
   ((36*I)*Pi*G[0, x2, 0, -1, w])/(x1 - x2) + 
   ((72*I)*Pi*x2*G[0, x2, 0, -1, w])/(x1 - x2) + 
   ((24*I)*Pi*G[0, x2, 0, 0, w])/(x1 - x2) - ((48*I)*Pi*x2*G[0, x2, 0, 0, w])/
    (x1 - x2) - ((18*I)*Pi*G[0, x2, 0, 1, w])/(x1 - x2) + 
   ((36*I)*Pi*x2*G[0, x2, 0, 1, w])/(x1 - x2) + ((6*I)*Pi*G[0, x2, 1, 0, w])/
    (x1 - x2) - ((12*I)*Pi*x2*G[0, x2, 1, 0, w])/(x1 - x2) - 
   (892*I)*Pi*G[1, -1, -1, -1, w] + (628*I)*Pi*G[1, -1, -1, 0, w] - 
   (364*I)*Pi*G[1, -1, -1, 1, w] + (628*I)*Pi*G[1, -1, 0, -1, w] - 
   (320*I)*Pi*G[1, -1, 0, 0, w] + (256*I)*Pi*G[1, -1, 0, 1, w] - 
   (364*I)*Pi*G[1, -1, 1, -1, w] + (256*I)*Pi*G[1, -1, 1, 0, w] - 
   (148*I)*Pi*G[1, -1, 1, 1, w] + (628*I)*Pi*G[1, 0, -1, -1, w] - 
   (442*I)*Pi*G[1, 0, -1, 0, w] + (256*I)*Pi*G[1, 0, -1, 1, w] - 
   (288*I)*Pi*G[1, 0, 0, -1, w] + (128*I)*Pi*G[1, 0, 0, 0, w] - 
   (114*I)*Pi*G[1, 0, 0, 1, w] + (256*I)*Pi*G[1, 0, 1, -1, w] - 
   (206*I)*Pi*G[1, 0, 1, 0, w] + (104*I)*Pi*G[1, 0, 1, 1, w] - 
   (364*I)*Pi*G[1, 1, -1, -1, w] + (256*I)*Pi*G[1, 1, -1, 0, w] - 
   (148*I)*Pi*G[1, 1, -1, 1, w] + (256*I)*Pi*G[1, 1, 0, -1, w] - 
   (130*I)*Pi*G[1, 1, 0, 0, w] + (104*I)*Pi*G[1, 1, 0, 1, w] - 
   (148*I)*Pi*G[1, 1, 1, -1, w] + (104*I)*Pi*G[1, 1, 1, 0, w] - 
   (60*I)*Pi*G[1, 1, 1, 1, w] + (163*Pi^2*Zeta[3])/2 - 
   (226*I)*Pi*G[-1, w]*Zeta[3] + ((163*I)/2)*Pi*G[0, w]*Zeta[3] - 
   (93*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, 0, 
  (((16*I)/3)*Pi^3*G[x1, w])/(x1 - x2) - (((32*I)/3)*Pi^3*x1*G[x1, w])/
    (x1 - x2) - (((16*I)/3)*Pi^3*G[x2, w])/(x1 - x2) + 
   (((32*I)/3)*Pi^3*x2*G[x2, w])/(x1 - x2) - 2*Pi^2*G[0, 1, w] - 
   (8*Pi^2*G[x1, 0, w])/(x1 - x2) + (16*Pi^2*x1*G[x1, 0, w])/(x1 - x2) - 
   (2*Pi^2*G[x1, 1, w])/(x1 - x2) + (4*Pi^2*x1*G[x1, 1, w])/(x1 - x2) + 
   (8*Pi^2*G[x2, 0, w])/(x1 - x2) - (16*Pi^2*x2*G[x2, 0, w])/(x1 - x2) + 
   (2*Pi^2*G[x2, 1, w])/(x1 - x2) - (4*Pi^2*x2*G[x2, 1, w])/(x1 - x2) + 
   (12*I)*Pi*G[0, 0, -1, w] + (6*I)*Pi*G[0, 0, 1, w] - 
   (2*I)*Pi*G[0, 1, 0, w] + ((12*I)*Pi*G[x1, 0, -1, w])/(x1 - x2) - 
   ((24*I)*Pi*x1*G[x1, 0, -1, w])/(x1 - x2) - ((8*I)*Pi*G[x1, 0, 0, w])/
    (x1 - x2) + ((16*I)*Pi*x1*G[x1, 0, 0, w])/(x1 - x2) + 
   ((6*I)*Pi*G[x1, 0, 1, w])/(x1 - x2) - ((12*I)*Pi*x1*G[x1, 0, 1, w])/
    (x1 - x2) - ((2*I)*Pi*G[x1, 1, 0, w])/(x1 - x2) + 
   ((4*I)*Pi*x1*G[x1, 1, 0, w])/(x1 - x2) - ((12*I)*Pi*G[x2, 0, -1, w])/
    (x1 - x2) + ((24*I)*Pi*x2*G[x2, 0, -1, w])/(x1 - x2) + 
   ((8*I)*Pi*G[x2, 0, 0, w])/(x1 - x2) - ((16*I)*Pi*x2*G[x2, 0, 0, w])/
    (x1 - x2) - ((6*I)*Pi*G[x2, 0, 1, w])/(x1 - x2) + 
   ((12*I)*Pi*x2*G[x2, 0, 1, w])/(x1 - x2) + ((2*I)*Pi*G[x2, 1, 0, w])/
    (x1 - x2) - ((4*I)*Pi*x2*G[x2, 1, 0, w])/(x1 - x2) + (6*I)*Pi*Zeta[3], 
  (I/10)*Pi^5 + (52*Pi^4*G[x1, w])/(3*(x1 - x2)) - 
   (104*Pi^4*x1*G[x1, w])/(3*(x1 - x2)) - (52*Pi^4*G[x2, w])/(3*(x1 - x2)) + 
   (104*Pi^4*x2*G[x2, w])/(3*(x1 - x2)) + ((160*I)/3)*Pi^3*G[0, -1, w] + 
   ((109*I)/3)*Pi^3*G[0, 1, w] - ((16*I)*Pi^3*G[0, x1, w])/(x1 - x2) + 
   ((32*I)*Pi^3*x1*G[0, x1, w])/(x1 - x2) + ((16*I)*Pi^3*G[0, x2, w])/
    (x1 - x2) - ((32*I)*Pi^3*x2*G[0, x2, w])/(x1 - x2) + 
   (((32*I)/3)*Pi^3*G[1, x1, w])/(x1 - x2) - (((64*I)/3)*Pi^3*x1*G[1, x1, w])/
    (x1 - x2) - (((32*I)/3)*Pi^3*G[1, x2, w])/(x1 - x2) + 
   (((64*I)/3)*Pi^3*x2*G[1, x2, w])/(x1 - x2) + 
   (((100*I)/3)*Pi^3*G[x1, 0, w])/(x1 - x2) - 
   (((200*I)/3)*Pi^3*x1*G[x1, 0, w])/(x1 - x2) + ((15*I)*Pi^3*G[x1, 1, w])/
    (x1 - x2) - ((30*I)*Pi^3*x1*G[x1, 1, w])/(x1 - x2) - 
   (((32*I)/3)*Pi^3*G[x1, x1, w])/(x1 - x2)^2 + 
   (((128*I)/3)*Pi^3*x1*G[x1, x1, w])/(x1 - x2)^2 - 
   (((128*I)/3)*Pi^3*x1^2*G[x1, x1, w])/(x1 - x2)^2 + 
   (((32*I)/3)*Pi^3*G[x1, x2, w])/(x1 - x2)^2 - 
   (((64*I)/3)*Pi^3*x1*G[x1, x2, w])/(x1 - x2)^2 - 
   (((64*I)/3)*Pi^3*x2*G[x1, x2, w])/(x1 - x2)^2 + 
   (((128*I)/3)*Pi^3*x1*x2*G[x1, x2, w])/(x1 - x2)^2 - 
   (((100*I)/3)*Pi^3*G[x2, 0, w])/(x1 - x2) + 
   (((200*I)/3)*Pi^3*x2*G[x2, 0, w])/(x1 - x2) - ((15*I)*Pi^3*G[x2, 1, w])/
    (x1 - x2) + ((30*I)*Pi^3*x2*G[x2, 1, w])/(x1 - x2) + 
   (((32*I)/3)*Pi^3*G[x2, x1, w])/(x1 - x2)^2 - 
   (((64*I)/3)*Pi^3*x1*G[x2, x1, w])/(x1 - x2)^2 - 
   (((64*I)/3)*Pi^3*x2*G[x2, x1, w])/(x1 - x2)^2 + 
   (((128*I)/3)*Pi^3*x1*x2*G[x2, x1, w])/(x1 - x2)^2 - 
   (((32*I)/3)*Pi^3*G[x2, x2, w])/(x1 - x2)^2 + 
   (((128*I)/3)*Pi^3*x2*G[x2, x2, w])/(x1 - x2)^2 - 
   (((128*I)/3)*Pi^3*x2^2*G[x2, x2, w])/(x1 - x2)^2 - 
   80*Pi^2*G[0, -1, 0, w] + 138*Pi^2*G[0, 0, -1, w] + 96*Pi^2*G[0, 0, 1, w] - 
   54*Pi^2*G[0, 1, 0, w] + 4*Pi^2*G[0, 1, 1, w] + 
   (24*Pi^2*G[0, x1, 0, w])/(x1 - x2) - (48*Pi^2*x1*G[0, x1, 0, w])/
    (x1 - x2) + (6*Pi^2*G[0, x1, 1, w])/(x1 - x2) - 
   (12*Pi^2*x1*G[0, x1, 1, w])/(x1 - x2) - (24*Pi^2*G[0, x2, 0, w])/
    (x1 - x2) + (48*Pi^2*x2*G[0, x2, 0, w])/(x1 - x2) - 
   (6*Pi^2*G[0, x2, 1, w])/(x1 - x2) + (12*Pi^2*x2*G[0, x2, 1, w])/
    (x1 - x2) - 4*Pi^2*G[1, 0, 1, w] - (16*Pi^2*G[1, x1, 0, w])/(x1 - x2) + 
   (32*Pi^2*x1*G[1, x1, 0, w])/(x1 - x2) - (4*Pi^2*G[1, x1, 1, w])/
    (x1 - x2) + (8*Pi^2*x1*G[1, x1, 1, w])/(x1 - x2) + 
   (16*Pi^2*G[1, x2, 0, w])/(x1 - x2) - (32*Pi^2*x2*G[1, x2, 0, w])/
    (x1 - x2) + (4*Pi^2*G[1, x2, 1, w])/(x1 - x2) - 
   (8*Pi^2*x2*G[1, x2, 1, w])/(x1 - x2) + (138*Pi^2*G[x1, 0, -1, w])/
    (x1 - x2) - (276*Pi^2*x1*G[x1, 0, -1, w])/(x1 - x2) - 
   (48*Pi^2*G[x1, 0, 0, w])/(x1 - x2) + (96*Pi^2*x1*G[x1, 0, 0, w])/
    (x1 - x2) + (62*Pi^2*G[x1, 0, 1, w])/(x1 - x2) - 
   (124*Pi^2*x1*G[x1, 0, 1, w])/(x1 - x2) - (22*Pi^2*G[x1, 1, 0, w])/
    (x1 - x2) + (44*Pi^2*x1*G[x1, 1, 0, w])/(x1 - x2) + 
   (4*Pi^2*G[x1, 1, 1, w])/(x1 - x2) - (8*Pi^2*x1*G[x1, 1, 1, w])/(x1 - x2) + 
   (16*Pi^2*G[x1, x1, 0, w])/(x1 - x2)^2 - (64*Pi^2*x1*G[x1, x1, 0, w])/
    (x1 - x2)^2 + (64*Pi^2*x1^2*G[x1, x1, 0, w])/(x1 - x2)^2 + 
   (4*Pi^2*G[x1, x1, 1, w])/(x1 - x2)^2 - (16*Pi^2*x1*G[x1, x1, 1, w])/
    (x1 - x2)^2 + (16*Pi^2*x1^2*G[x1, x1, 1, w])/(x1 - x2)^2 - 
   (16*Pi^2*G[x1, x2, 0, w])/(x1 - x2)^2 + (32*Pi^2*x1*G[x1, x2, 0, w])/
    (x1 - x2)^2 + (32*Pi^2*x2*G[x1, x2, 0, w])/(x1 - x2)^2 - 
   (64*Pi^2*x1*x2*G[x1, x2, 0, w])/(x1 - x2)^2 - 
   (4*Pi^2*G[x1, x2, 1, w])/(x1 - x2)^2 + (8*Pi^2*x1*G[x1, x2, 1, w])/
    (x1 - x2)^2 + (8*Pi^2*x2*G[x1, x2, 1, w])/(x1 - x2)^2 - 
   (16*Pi^2*x1*x2*G[x1, x2, 1, w])/(x1 - x2)^2 - (138*Pi^2*G[x2, 0, -1, w])/
    (x1 - x2) + (276*Pi^2*x2*G[x2, 0, -1, w])/(x1 - x2) + 
   (48*Pi^2*G[x2, 0, 0, w])/(x1 - x2) - (96*Pi^2*x2*G[x2, 0, 0, w])/
    (x1 - x2) - (62*Pi^2*G[x2, 0, 1, w])/(x1 - x2) + 
   (124*Pi^2*x2*G[x2, 0, 1, w])/(x1 - x2) + (22*Pi^2*G[x2, 1, 0, w])/
    (x1 - x2) - (44*Pi^2*x2*G[x2, 1, 0, w])/(x1 - x2) - 
   (4*Pi^2*G[x2, 1, 1, w])/(x1 - x2) + (8*Pi^2*x2*G[x2, 1, 1, w])/(x1 - x2) - 
   (16*Pi^2*G[x2, x1, 0, w])/(x1 - x2)^2 + (32*Pi^2*x1*G[x2, x1, 0, w])/
    (x1 - x2)^2 + (32*Pi^2*x2*G[x2, x1, 0, w])/(x1 - x2)^2 - 
   (64*Pi^2*x1*x2*G[x2, x1, 0, w])/(x1 - x2)^2 - 
   (4*Pi^2*G[x2, x1, 1, w])/(x1 - x2)^2 + (8*Pi^2*x1*G[x2, x1, 1, w])/
    (x1 - x2)^2 + (8*Pi^2*x2*G[x2, x1, 1, w])/(x1 - x2)^2 - 
   (16*Pi^2*x1*x2*G[x2, x1, 1, w])/(x1 - x2)^2 + (16*Pi^2*G[x2, x2, 0, w])/
    (x1 - x2)^2 - (64*Pi^2*x2*G[x2, x2, 0, w])/(x1 - x2)^2 + 
   (64*Pi^2*x2^2*G[x2, x2, 0, w])/(x1 - x2)^2 + (4*Pi^2*G[x2, x2, 1, w])/
    (x1 - x2)^2 - (16*Pi^2*x2*G[x2, x2, 1, w])/(x1 - x2)^2 + 
   (16*Pi^2*x2^2*G[x2, x2, 1, w])/(x1 - x2)^2 - (80*I)*Pi*G[0, -1, 0, 0, w] - 
   (192*I)*Pi*G[0, 0, -1, -1, w] + (138*I)*Pi*G[0, 0, -1, 0, w] - 
   (84*I)*Pi*G[0, 0, -1, 1, w] + (72*I)*Pi*G[0, 0, 0, -1, w] + 
   (36*I)*Pi*G[0, 0, 0, 1, w] - (84*I)*Pi*G[0, 0, 1, -1, w] + 
   (96*I)*Pi*G[0, 0, 1, 0, w] - (36*I)*Pi*G[0, 0, 1, 1, w] + 
   (28*I)*Pi*G[0, 1, 0, -1, w] - (54*I)*Pi*G[0, 1, 0, 0, w] + 
   (12*I)*Pi*G[0, 1, 0, 1, w] + (4*I)*Pi*G[0, 1, 1, 0, w] - 
   ((36*I)*Pi*G[0, x1, 0, -1, w])/(x1 - x2) + 
   ((72*I)*Pi*x1*G[0, x1, 0, -1, w])/(x1 - x2) + 
   ((24*I)*Pi*G[0, x1, 0, 0, w])/(x1 - x2) - ((48*I)*Pi*x1*G[0, x1, 0, 0, w])/
    (x1 - x2) - ((18*I)*Pi*G[0, x1, 0, 1, w])/(x1 - x2) + 
   ((36*I)*Pi*x1*G[0, x1, 0, 1, w])/(x1 - x2) + ((6*I)*Pi*G[0, x1, 1, 0, w])/
    (x1 - x2) - ((12*I)*Pi*x1*G[0, x1, 1, 0, w])/(x1 - x2) + 
   ((36*I)*Pi*G[0, x2, 0, -1, w])/(x1 - x2) - 
   ((72*I)*Pi*x2*G[0, x2, 0, -1, w])/(x1 - x2) - 
   ((24*I)*Pi*G[0, x2, 0, 0, w])/(x1 - x2) + ((48*I)*Pi*x2*G[0, x2, 0, 0, w])/
    (x1 - x2) + ((18*I)*Pi*G[0, x2, 0, 1, w])/(x1 - x2) - 
   ((36*I)*Pi*x2*G[0, x2, 0, 1, w])/(x1 - x2) - ((6*I)*Pi*G[0, x2, 1, 0, w])/
    (x1 - x2) + ((12*I)*Pi*x2*G[0, x2, 1, 0, w])/(x1 - x2) + 
   (24*I)*Pi*G[1, 0, 0, -1, w] + (12*I)*Pi*G[1, 0, 0, 1, w] - 
   (4*I)*Pi*G[1, 0, 1, 0, w] + ((24*I)*Pi*G[1, x1, 0, -1, w])/(x1 - x2) - 
   ((48*I)*Pi*x1*G[1, x1, 0, -1, w])/(x1 - x2) - 
   ((16*I)*Pi*G[1, x1, 0, 0, w])/(x1 - x2) + ((32*I)*Pi*x1*G[1, x1, 0, 0, w])/
    (x1 - x2) + ((12*I)*Pi*G[1, x1, 0, 1, w])/(x1 - x2) - 
   ((24*I)*Pi*x1*G[1, x1, 0, 1, w])/(x1 - x2) - ((4*I)*Pi*G[1, x1, 1, 0, w])/
    (x1 - x2) + ((8*I)*Pi*x1*G[1, x1, 1, 0, w])/(x1 - x2) - 
   ((24*I)*Pi*G[1, x2, 0, -1, w])/(x1 - x2) + 
   ((48*I)*Pi*x2*G[1, x2, 0, -1, w])/(x1 - x2) + 
   ((16*I)*Pi*G[1, x2, 0, 0, w])/(x1 - x2) - ((32*I)*Pi*x2*G[1, x2, 0, 0, w])/
    (x1 - x2) - ((12*I)*Pi*G[1, x2, 0, 1, w])/(x1 - x2) + 
   ((24*I)*Pi*x2*G[1, x2, 0, 1, w])/(x1 - x2) + ((4*I)*Pi*G[1, x2, 1, 0, w])/
    (x1 - x2) - ((8*I)*Pi*x2*G[1, x2, 1, 0, w])/(x1 - x2) - 
   ((192*I)*Pi*G[x1, 0, -1, -1, w])/(x1 - x2) + 
   ((384*I)*Pi*x1*G[x1, 0, -1, -1, w])/(x1 - x2) + 
   ((138*I)*Pi*G[x1, 0, -1, 0, w])/(x1 - x2) - 
   ((276*I)*Pi*x1*G[x1, 0, -1, 0, w])/(x1 - x2) - 
   ((84*I)*Pi*G[x1, 0, -1, 1, w])/(x1 - x2) + 
   ((168*I)*Pi*x1*G[x1, 0, -1, 1, w])/(x1 - x2) + 
   ((100*I)*Pi*G[x1, 0, 0, -1, w])/(x1 - x2) - 
   ((200*I)*Pi*x1*G[x1, 0, 0, -1, w])/(x1 - x2) - 
   ((48*I)*Pi*G[x1, 0, 0, 0, w])/(x1 - x2) + ((96*I)*Pi*x1*G[x1, 0, 0, 0, w])/
    (x1 - x2) + ((42*I)*Pi*G[x1, 0, 0, 1, w])/(x1 - x2) - 
   ((84*I)*Pi*x1*G[x1, 0, 0, 1, w])/(x1 - x2) - 
   ((84*I)*Pi*G[x1, 0, 1, -1, w])/(x1 - x2) + 
   ((168*I)*Pi*x1*G[x1, 0, 1, -1, w])/(x1 - x2) + 
   ((62*I)*Pi*G[x1, 0, 1, 0, w])/(x1 - x2) - 
   ((124*I)*Pi*x1*G[x1, 0, 1, 0, w])/(x1 - x2) - 
   ((36*I)*Pi*G[x1, 0, 1, 1, w])/(x1 - x2) + ((72*I)*Pi*x1*G[x1, 0, 1, 1, w])/
    (x1 - x2) + ((28*I)*Pi*G[x1, 1, 0, -1, w])/(x1 - x2) - 
   ((56*I)*Pi*x1*G[x1, 1, 0, -1, w])/(x1 - x2) - 
   ((22*I)*Pi*G[x1, 1, 0, 0, w])/(x1 - x2) + ((44*I)*Pi*x1*G[x1, 1, 0, 0, w])/
    (x1 - x2) + ((12*I)*Pi*G[x1, 1, 0, 1, w])/(x1 - x2) - 
   ((24*I)*Pi*x1*G[x1, 1, 0, 1, w])/(x1 - x2) + ((4*I)*Pi*G[x1, 1, 1, 0, w])/
    (x1 - x2) - ((8*I)*Pi*x1*G[x1, 1, 1, 0, w])/(x1 - x2) - 
   ((24*I)*Pi*G[x1, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((96*I)*Pi*x1*G[x1, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((96*I)*Pi*x1^2*G[x1, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*G[x1, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((64*I)*Pi*x1*G[x1, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((64*I)*Pi*x1^2*G[x1, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*G[x1, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x1*G[x1, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1^2*G[x1, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((4*I)*Pi*G[x1, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*x1*G[x1, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*x1^2*G[x1, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x2*G[x1, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((96*I)*Pi*x1*x2*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((32*I)*Pi*x1*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((32*I)*Pi*x2*G[x1, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((64*I)*Pi*x1*x2*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((12*I)*Pi*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*x1*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*x2*G[x1, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x1*x2*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((4*I)*Pi*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((8*I)*Pi*x1*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((8*I)*Pi*x2*G[x1, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*x1*x2*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((192*I)*Pi*G[x2, 0, -1, -1, w])/(x1 - x2) - 
   ((384*I)*Pi*x2*G[x2, 0, -1, -1, w])/(x1 - x2) - 
   ((138*I)*Pi*G[x2, 0, -1, 0, w])/(x1 - x2) + 
   ((276*I)*Pi*x2*G[x2, 0, -1, 0, w])/(x1 - x2) + 
   ((84*I)*Pi*G[x2, 0, -1, 1, w])/(x1 - x2) - 
   ((168*I)*Pi*x2*G[x2, 0, -1, 1, w])/(x1 - x2) - 
   ((100*I)*Pi*G[x2, 0, 0, -1, w])/(x1 - x2) + 
   ((200*I)*Pi*x2*G[x2, 0, 0, -1, w])/(x1 - x2) + 
   ((48*I)*Pi*G[x2, 0, 0, 0, w])/(x1 - x2) - ((96*I)*Pi*x2*G[x2, 0, 0, 0, w])/
    (x1 - x2) - ((42*I)*Pi*G[x2, 0, 0, 1, w])/(x1 - x2) + 
   ((84*I)*Pi*x2*G[x2, 0, 0, 1, w])/(x1 - x2) + 
   ((84*I)*Pi*G[x2, 0, 1, -1, w])/(x1 - x2) - 
   ((168*I)*Pi*x2*G[x2, 0, 1, -1, w])/(x1 - x2) - 
   ((62*I)*Pi*G[x2, 0, 1, 0, w])/(x1 - x2) + 
   ((124*I)*Pi*x2*G[x2, 0, 1, 0, w])/(x1 - x2) + 
   ((36*I)*Pi*G[x2, 0, 1, 1, w])/(x1 - x2) - ((72*I)*Pi*x2*G[x2, 0, 1, 1, w])/
    (x1 - x2) - ((28*I)*Pi*G[x2, 1, 0, -1, w])/(x1 - x2) + 
   ((56*I)*Pi*x2*G[x2, 1, 0, -1, w])/(x1 - x2) + 
   ((22*I)*Pi*G[x2, 1, 0, 0, w])/(x1 - x2) - ((44*I)*Pi*x2*G[x2, 1, 0, 0, w])/
    (x1 - x2) - ((12*I)*Pi*G[x2, 1, 0, 1, w])/(x1 - x2) + 
   ((24*I)*Pi*x2*G[x2, 1, 0, 1, w])/(x1 - x2) - ((4*I)*Pi*G[x2, 1, 1, 0, w])/
    (x1 - x2) + ((8*I)*Pi*x2*G[x2, 1, 1, 0, w])/(x1 - x2) + 
   ((24*I)*Pi*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x2*G[x2, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((96*I)*Pi*x1*x2*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((32*I)*Pi*x1*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((32*I)*Pi*x2*G[x2, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((64*I)*Pi*x1*x2*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((12*I)*Pi*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*x1*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*x2*G[x2, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x1*x2*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((4*I)*Pi*G[x2, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((8*I)*Pi*x1*G[x2, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((8*I)*Pi*x2*G[x2, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*x1*x2*G[x2, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*G[x2, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((96*I)*Pi*x2*G[x2, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((96*I)*Pi*x2^2*G[x2, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*G[x2, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((64*I)*Pi*x2*G[x2, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((64*I)*Pi*x2^2*G[x2, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*G[x2, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x2*G[x2, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x2^2*G[x2, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((4*I)*Pi*G[x2, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*x2*G[x2, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*x2^2*G[x2, x2, 1, 0, w])/(x1 - x2)^2 + 30*Pi^2*Zeta[3] + 
   (30*I)*Pi*G[0, w]*Zeta[3] + (12*I)*Pi*G[1, w]*Zeta[3] + 
   ((28*I)*Pi*G[x1, w]*Zeta[3])/(x1 - x2) - ((56*I)*Pi*x1*G[x1, w]*Zeta[3])/
    (x1 - x2) - ((28*I)*Pi*G[x2, w]*Zeta[3])/(x1 - x2) + 
   ((56*I)*Pi*x2*G[x2, w]*Zeta[3])/(x1 - x2)}, 
 {0, 0, 0, ((4*I)/3)*Pi^3 + 4*Pi^2*G[-1, w] - 2*Pi^2*G[0, w] + 
   (4*I)*Pi*G[-1, 0, w] - (2*I)*Pi*G[0, 0, w], 
  (13*Pi^4)/3 - ((58*I)/3)*Pi^3*G[-1, w] + ((25*I)/3)*Pi^3*G[0, w] + 
   ((8*I)/3)*Pi^3*G[1, w] - 32*Pi^2*G[-1, -1, w] + 28*Pi^2*G[-1, 0, w] + 
   8*Pi^2*G[-1, 1, w] + 12*Pi^2*G[0, -1, w] - 12*Pi^2*G[0, 0, w] - 
   4*Pi^2*G[0, 1, w] + 8*Pi^2*G[1, -1, w] - 4*Pi^2*G[1, 0, w] - 
   (32*I)*Pi*G[-1, -1, 0, w] - (24*I)*Pi*G[-1, 0, -1, w] + 
   (28*I)*Pi*G[-1, 0, 0, w] - (8*I)*Pi*G[-1, 0, 1, w] + 
   (8*I)*Pi*G[-1, 1, 0, w] + (12*I)*Pi*G[0, -1, 0, w] + 
   (12*I)*Pi*G[0, 0, -1, w] - (12*I)*Pi*G[0, 0, 0, w] + 
   (4*I)*Pi*G[0, 0, 1, w] - (4*I)*Pi*G[0, 1, 0, w] + 
   (8*I)*Pi*G[1, -1, 0, w] - (4*I)*Pi*G[1, 0, 0, w] + (4*I)*Pi*Zeta[3], 
  ((-1433*I)/180)*Pi^5 - 46*Pi^4*G[-1, w] + (56*Pi^4*G[0, w])/3 + 
   (26*Pi^4*G[1, w])/3 + ((464*I)/3)*Pi^3*G[-1, -1, w] - 
   ((262*I)/3)*Pi^3*G[-1, 0, w] - ((116*I)/3)*Pi^3*G[-1, 1, w] - 
   (58*I)*Pi^3*G[0, -1, w] + ((106*I)/3)*Pi^3*G[0, 0, w] + 
   ((50*I)/3)*Pi^3*G[0, 1, w] - ((116*I)/3)*Pi^3*G[1, -1, w] + 
   ((50*I)/3)*Pi^3*G[1, 0, w] + ((16*I)/3)*Pi^3*G[1, 1, w] + 
   256*Pi^2*G[-1, -1, -1, w] - 224*Pi^2*G[-1, -1, 0, w] - 
   64*Pi^2*G[-1, -1, 1, w] - 192*Pi^2*G[-1, 0, -1, w] + 
   124*Pi^2*G[-1, 0, 0, w] - 8*Pi^2*G[-1, 0, 1, w] - 
   64*Pi^2*G[-1, 1, -1, w] + 56*Pi^2*G[-1, 1, 0, w] + 
   16*Pi^2*G[-1, 1, 1, w] - 96*Pi^2*G[0, -1, -1, w] + 
   84*Pi^2*G[0, -1, 0, w] + 24*Pi^2*G[0, -1, 1, w] + 84*Pi^2*G[0, 0, -1, w] - 
   50*Pi^2*G[0, 0, 0, w] + 8*Pi^2*G[0, 0, 1, w] + 24*Pi^2*G[0, 1, -1, w] - 
   24*Pi^2*G[0, 1, 0, w] - 8*Pi^2*G[0, 1, 1, w] - 64*Pi^2*G[1, -1, -1, w] + 
   56*Pi^2*G[1, -1, 0, w] + 16*Pi^2*G[1, -1, 1, w] + 24*Pi^2*G[1, 0, -1, w] - 
   24*Pi^2*G[1, 0, 0, w] - 8*Pi^2*G[1, 0, 1, w] + 16*Pi^2*G[1, 1, -1, w] - 
   8*Pi^2*G[1, 1, 0, w] + (256*I)*Pi*G[-1, -1, -1, 0, w] + 
   (192*I)*Pi*G[-1, -1, 0, -1, w] - (224*I)*Pi*G[-1, -1, 0, 0, w] + 
   (64*I)*Pi*G[-1, -1, 0, 1, w] - (64*I)*Pi*G[-1, -1, 1, 0, w] + 
   (144*I)*Pi*G[-1, 0, -1, -1, w] - (192*I)*Pi*G[-1, 0, -1, 0, w] + 
   (48*I)*Pi*G[-1, 0, -1, 1, w] - (168*I)*Pi*G[-1, 0, 0, -1, w] + 
   (124*I)*Pi*G[-1, 0, 0, 0, w] - (56*I)*Pi*G[-1, 0, 0, 1, w] + 
   (48*I)*Pi*G[-1, 0, 1, -1, w] - (8*I)*Pi*G[-1, 0, 1, 0, w] + 
   (16*I)*Pi*G[-1, 0, 1, 1, w] - (64*I)*Pi*G[-1, 1, -1, 0, w] - 
   (48*I)*Pi*G[-1, 1, 0, -1, w] + (56*I)*Pi*G[-1, 1, 0, 0, w] - 
   (16*I)*Pi*G[-1, 1, 0, 1, w] + (16*I)*Pi*G[-1, 1, 1, 0, w] - 
   (96*I)*Pi*G[0, -1, -1, 0, w] - (72*I)*Pi*G[0, -1, 0, -1, w] + 
   (84*I)*Pi*G[0, -1, 0, 0, w] - (24*I)*Pi*G[0, -1, 0, 1, w] + 
   (24*I)*Pi*G[0, -1, 1, 0, w] - (72*I)*Pi*G[0, 0, -1, -1, w] + 
   (84*I)*Pi*G[0, 0, -1, 0, w] - (24*I)*Pi*G[0, 0, -1, 1, w] + 
   (72*I)*Pi*G[0, 0, 0, -1, w] - (50*I)*Pi*G[0, 0, 0, 0, w] + 
   (24*I)*Pi*G[0, 0, 0, 1, w] - (24*I)*Pi*G[0, 0, 1, -1, w] + 
   (8*I)*Pi*G[0, 0, 1, 0, w] - (8*I)*Pi*G[0, 0, 1, 1, w] + 
   (24*I)*Pi*G[0, 1, -1, 0, w] + (24*I)*Pi*G[0, 1, 0, -1, w] - 
   (24*I)*Pi*G[0, 1, 0, 0, w] + (8*I)*Pi*G[0, 1, 0, 1, w] - 
   (8*I)*Pi*G[0, 1, 1, 0, w] - (64*I)*Pi*G[1, -1, -1, 0, w] - 
   (48*I)*Pi*G[1, -1, 0, -1, w] + (56*I)*Pi*G[1, -1, 0, 0, w] - 
   (16*I)*Pi*G[1, -1, 0, 1, w] + (16*I)*Pi*G[1, -1, 1, 0, w] + 
   (24*I)*Pi*G[1, 0, -1, 0, w] + (24*I)*Pi*G[1, 0, 0, -1, w] - 
   (24*I)*Pi*G[1, 0, 0, 0, w] + (8*I)*Pi*G[1, 0, 0, 1, w] - 
   (8*I)*Pi*G[1, 0, 1, 0, w] + (16*I)*Pi*G[1, 1, -1, 0, w] - 
   (8*I)*Pi*G[1, 1, 0, 0, w] + 28*Pi^2*Zeta[3] - (64*I)*Pi*G[-1, w]*Zeta[3] + 
   (28*I)*Pi*G[0, w]*Zeta[3] + (8*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, 0, -(Pi^2*G[-1, w]) + Pi^2*G[1, w] - I*Pi*G[-1, 0, w] + 
   I*Pi*G[1, 0, w], ((29*I)/6)*Pi^3*G[-1, w] - ((29*I)/6)*Pi^3*G[1, w] + 
   8*Pi^2*G[-1, -1, w] - 7*Pi^2*G[-1, 0, w] - 2*Pi^2*G[-1, 1, w] - 
   Pi^2*G[0, -1, w] + Pi^2*G[0, 1, w] - 6*Pi^2*G[1, -1, w] + 
   7*Pi^2*G[1, 0, w] + (8*I)*Pi*G[-1, -1, 0, w] + (6*I)*Pi*G[-1, 0, -1, w] - 
   (7*I)*Pi*G[-1, 0, 0, w] + (2*I)*Pi*G[-1, 0, 1, w] - 
   (2*I)*Pi*G[-1, 1, 0, w] - I*Pi*G[0, -1, 0, w] + I*Pi*G[0, 1, 0, w] - 
   (6*I)*Pi*G[1, -1, 0, w] - (6*I)*Pi*G[1, 0, -1, w] + 
   (7*I)*Pi*G[1, 0, 0, w] - (2*I)*Pi*G[1, 0, 1, w], 
  (23*Pi^4*G[-1, w])/2 - (23*Pi^4*G[1, w])/2 - 
   ((116*I)/3)*Pi^3*G[-1, -1, w] + ((131*I)/6)*Pi^3*G[-1, 0, w] + 
   ((29*I)/3)*Pi^3*G[-1, 1, w] + ((29*I)/6)*Pi^3*G[0, -1, w] - 
   ((29*I)/6)*Pi^3*G[0, 1, w] + (29*I)*Pi^3*G[1, -1, w] - 
   ((131*I)/6)*Pi^3*G[1, 0, w] - 64*Pi^2*G[-1, -1, -1, w] + 
   56*Pi^2*G[-1, -1, 0, w] + 16*Pi^2*G[-1, -1, 1, w] + 
   48*Pi^2*G[-1, 0, -1, w] - 31*Pi^2*G[-1, 0, 0, w] + 2*Pi^2*G[-1, 0, 1, w] + 
   16*Pi^2*G[-1, 1, -1, w] - 14*Pi^2*G[-1, 1, 0, w] - 4*Pi^2*G[-1, 1, 1, w] + 
   8*Pi^2*G[0, -1, -1, w] - 7*Pi^2*G[0, -1, 0, w] - 2*Pi^2*G[0, -1, 1, w] - 
   Pi^2*G[0, 0, -1, w] + Pi^2*G[0, 0, 1, w] - 6*Pi^2*G[0, 1, -1, w] + 
   7*Pi^2*G[0, 1, 0, w] + 48*Pi^2*G[1, -1, -1, w] - 42*Pi^2*G[1, -1, 0, w] - 
   12*Pi^2*G[1, -1, 1, w] - 46*Pi^2*G[1, 0, -1, w] + 31*Pi^2*G[1, 0, 0, w] - 
   4*Pi^2*G[1, 0, 1, w] - 4*Pi^2*G[1, 1, -1, w] + 4*Pi^2*G[1, 1, 1, w] - 
   (64*I)*Pi*G[-1, -1, -1, 0, w] - (48*I)*Pi*G[-1, -1, 0, -1, w] + 
   (56*I)*Pi*G[-1, -1, 0, 0, w] - (16*I)*Pi*G[-1, -1, 0, 1, w] + 
   (16*I)*Pi*G[-1, -1, 1, 0, w] - (36*I)*Pi*G[-1, 0, -1, -1, w] + 
   (48*I)*Pi*G[-1, 0, -1, 0, w] - (12*I)*Pi*G[-1, 0, -1, 1, w] + 
   (42*I)*Pi*G[-1, 0, 0, -1, w] - (31*I)*Pi*G[-1, 0, 0, 0, w] + 
   (14*I)*Pi*G[-1, 0, 0, 1, w] - (12*I)*Pi*G[-1, 0, 1, -1, w] + 
   (2*I)*Pi*G[-1, 0, 1, 0, w] - (4*I)*Pi*G[-1, 0, 1, 1, w] + 
   (16*I)*Pi*G[-1, 1, -1, 0, w] + (12*I)*Pi*G[-1, 1, 0, -1, w] - 
   (14*I)*Pi*G[-1, 1, 0, 0, w] + (4*I)*Pi*G[-1, 1, 0, 1, w] - 
   (4*I)*Pi*G[-1, 1, 1, 0, w] + (8*I)*Pi*G[0, -1, -1, 0, w] + 
   (6*I)*Pi*G[0, -1, 0, -1, w] - (7*I)*Pi*G[0, -1, 0, 0, w] + 
   (2*I)*Pi*G[0, -1, 0, 1, w] - (2*I)*Pi*G[0, -1, 1, 0, w] - 
   I*Pi*G[0, 0, -1, 0, w] + I*Pi*G[0, 0, 1, 0, w] - 
   (6*I)*Pi*G[0, 1, -1, 0, w] - (6*I)*Pi*G[0, 1, 0, -1, w] + 
   (7*I)*Pi*G[0, 1, 0, 0, w] - (2*I)*Pi*G[0, 1, 0, 1, w] + 
   (48*I)*Pi*G[1, -1, -1, 0, w] + (36*I)*Pi*G[1, -1, 0, -1, w] - 
   (42*I)*Pi*G[1, -1, 0, 0, w] + (12*I)*Pi*G[1, -1, 0, 1, w] - 
   (12*I)*Pi*G[1, -1, 1, 0, w] + (36*I)*Pi*G[1, 0, -1, -1, w] - 
   (46*I)*Pi*G[1, 0, -1, 0, w] + (12*I)*Pi*G[1, 0, -1, 1, w] - 
   (42*I)*Pi*G[1, 0, 0, -1, w] + (31*I)*Pi*G[1, 0, 0, 0, w] - 
   (14*I)*Pi*G[1, 0, 0, 1, w] + (12*I)*Pi*G[1, 0, 1, -1, w] - 
   (4*I)*Pi*G[1, 0, 1, 0, w] + (4*I)*Pi*G[1, 0, 1, 1, w] - 
   (4*I)*Pi*G[1, 1, -1, 0, w] + (4*I)*Pi*G[1, 1, 1, 0, w] + 
   (16*I)*Pi*G[-1, w]*Zeta[3] - (16*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, (-3*Pi^2)/2 + (2*I)*Pi*G[-1, w] - ((3*I)/2)*Pi*G[0, w] + 
   I*Pi*G[1, w], ((71*I)/12)*Pi^3 + 17*Pi^2*G[-1, w] - (17*Pi^2*G[0, w])/2 + 
   7*Pi^2*G[1, w] - (24*I)*Pi*G[-1, -1, w] + (17*I)*Pi*G[-1, 0, w] - 
   (10*I)*Pi*G[-1, 1, w] + (17*I)*Pi*G[0, -1, w] - ((17*I)/2)*Pi*G[0, 0, w] + 
   (7*I)*Pi*G[0, 1, w] - (10*I)*Pi*G[1, -1, w] + (7*I)*Pi*G[1, 0, w] - 
   (4*I)*Pi*G[1, 1, w], (155*Pi^4)/12 - ((111*I)/2)*Pi^3*G[-1, w] + 
   ((293*I)/12)*Pi^3*G[0, w] - ((131*I)/6)*Pi^3*G[1, w] - 
   174*Pi^2*G[-1, -1, w] + 79*Pi^2*G[-1, 0, w] - 70*Pi^2*G[-1, 1, w] + 
   122*Pi^2*G[0, -1, w] - (69*Pi^2*G[0, 0, w])/2 + 57*Pi^2*G[0, 1, w] - 
   70*Pi^2*G[1, -1, w] + 31*Pi^2*G[1, 0, w] - 28*Pi^2*G[1, 1, w] + 
   (248*I)*Pi*G[-1, -1, -1, w] - (174*I)*Pi*G[-1, -1, 0, w] + 
   (100*I)*Pi*G[-1, -1, 1, w] - (174*I)*Pi*G[-1, 0, -1, w] + 
   (79*I)*Pi*G[-1, 0, 0, w] - (70*I)*Pi*G[-1, 0, 1, w] + 
   (100*I)*Pi*G[-1, 1, -1, w] - (70*I)*Pi*G[-1, 1, 0, w] + 
   (40*I)*Pi*G[-1, 1, 1, w] - (174*I)*Pi*G[0, -1, -1, w] + 
   (122*I)*Pi*G[0, -1, 0, w] - (70*I)*Pi*G[0, -1, 1, w] + 
   (87*I)*Pi*G[0, 0, -1, w] - ((69*I)/2)*Pi*G[0, 0, 0, w] + 
   (35*I)*Pi*G[0, 0, 1, w] - (70*I)*Pi*G[0, 1, -1, w] + 
   (57*I)*Pi*G[0, 1, 0, w] - (28*I)*Pi*G[0, 1, 1, w] + 
   (100*I)*Pi*G[1, -1, -1, w] - (70*I)*Pi*G[1, -1, 0, w] + 
   (40*I)*Pi*G[1, -1, 1, w] - (70*I)*Pi*G[1, 0, -1, w] + 
   (31*I)*Pi*G[1, 0, 0, w] - (28*I)*Pi*G[1, 0, 1, w] + 
   (40*I)*Pi*G[1, 1, -1, w] - (28*I)*Pi*G[1, 1, 0, w] + 
   (16*I)*Pi*G[1, 1, 1, w] + (32*I)*Pi*Zeta[3], 
  ((-2843*I)/144)*Pi^5 - (677*Pi^4*G[-1, w])/6 + (559*Pi^4*G[0, w])/12 - 
   (87*Pi^4*G[1, w])/2 + ((1643*I)/3)*Pi^3*G[-1, -1, w] - 
   ((425*I)/2)*Pi^3*G[-1, 0, w] + ((655*I)/3)*Pi^3*G[-1, 1, w] - 
   (383*I)*Pi^3*G[0, -1, w] + ((1049*I)/12)*Pi^3*G[0, 0, w] - 
   ((1117*I)/6)*Pi^3*G[0, 1, w] + ((655*I)/3)*Pi^3*G[1, -1, w] - 
   ((491*I)/6)*Pi^3*G[1, 0, w] + ((262*I)/3)*Pi^3*G[1, 1, w] + 
   1748*Pi^2*G[-1, -1, -1, w] - 778*Pi^2*G[-1, -1, 0, w] + 
   700*Pi^2*G[-1, -1, 1, w] - 1224*Pi^2*G[-1, 0, -1, w] + 
   299*Pi^2*G[-1, 0, 0, w] - 602*Pi^2*G[-1, 0, 1, w] + 
   700*Pi^2*G[-1, 1, -1, w] - 310*Pi^2*G[-1, 1, 0, w] + 
   280*Pi^2*G[-1, 1, 1, w] - 1224*Pi^2*G[0, -1, -1, w] + 
   544*Pi^2*G[0, -1, 0, w] - 490*Pi^2*G[0, -1, 1, w] + 
   612*Pi^2*G[0, 0, -1, w] - (245*Pi^2*G[0, 0, 0, w])/2 + 
   317*Pi^2*G[0, 0, 1, w] - 490*Pi^2*G[0, 1, -1, w] + 
   265*Pi^2*G[0, 1, 0, w] - 180*Pi^2*G[0, 1, 1, w] + 
   700*Pi^2*G[1, -1, -1, w] - 310*Pi^2*G[1, -1, 0, w] + 
   280*Pi^2*G[1, -1, 1, w] - 490*Pi^2*G[1, 0, -1, w] + 
   115*Pi^2*G[1, 0, 0, w] - 244*Pi^2*G[1, 0, 1, w] + 
   280*Pi^2*G[1, 1, -1, w] - 124*Pi^2*G[1, 1, 0, w] + 
   112*Pi^2*G[1, 1, 1, w] - (2496*I)*Pi*G[-1, -1, -1, -1, w] + 
   (1748*I)*Pi*G[-1, -1, -1, 0, w] - (1000*I)*Pi*G[-1, -1, -1, 1, w] + 
   (1748*I)*Pi*G[-1, -1, 0, -1, w] - (778*I)*Pi*G[-1, -1, 0, 0, w] + 
   (700*I)*Pi*G[-1, -1, 0, 1, w] - (1000*I)*Pi*G[-1, -1, 1, -1, w] + 
   (700*I)*Pi*G[-1, -1, 1, 0, w] - (400*I)*Pi*G[-1, -1, 1, 1, w] + 
   (1748*I)*Pi*G[-1, 0, -1, -1, w] - (1224*I)*Pi*G[-1, 0, -1, 0, w] + 
   (700*I)*Pi*G[-1, 0, -1, 1, w] - (794*I)*Pi*G[-1, 0, 0, -1, w] + 
   (299*I)*Pi*G[-1, 0, 0, 0, w] - (318*I)*Pi*G[-1, 0, 0, 1, w] + 
   (700*I)*Pi*G[-1, 0, 1, -1, w] - (602*I)*Pi*G[-1, 0, 1, 0, w] + 
   (280*I)*Pi*G[-1, 0, 1, 1, w] - (1000*I)*Pi*G[-1, 1, -1, -1, w] + 
   (700*I)*Pi*G[-1, 1, -1, 0, w] - (400*I)*Pi*G[-1, 1, -1, 1, w] + 
   (700*I)*Pi*G[-1, 1, 0, -1, w] - (310*I)*Pi*G[-1, 1, 0, 0, w] + 
   (280*I)*Pi*G[-1, 1, 0, 1, w] - (400*I)*Pi*G[-1, 1, 1, -1, w] + 
   (280*I)*Pi*G[-1, 1, 1, 0, w] - (160*I)*Pi*G[-1, 1, 1, 1, w] + 
   (1748*I)*Pi*G[0, -1, -1, -1, w] - (1224*I)*Pi*G[0, -1, -1, 0, w] + 
   (700*I)*Pi*G[0, -1, -1, 1, w] - (1224*I)*Pi*G[0, -1, 0, -1, w] + 
   (544*I)*Pi*G[0, -1, 0, 0, w] - (490*I)*Pi*G[0, -1, 0, 1, w] + 
   (700*I)*Pi*G[0, -1, 1, -1, w] - (490*I)*Pi*G[0, -1, 1, 0, w] + 
   (280*I)*Pi*G[0, -1, 1, 1, w] - (874*I)*Pi*G[0, 0, -1, -1, w] + 
   (612*I)*Pi*G[0, 0, -1, 0, w] - (350*I)*Pi*G[0, 0, -1, 1, w] + 
   (347*I)*Pi*G[0, 0, 0, -1, w] - ((245*I)/2)*Pi*G[0, 0, 0, 0, w] + 
   (139*I)*Pi*G[0, 0, 0, 1, w] - (350*I)*Pi*G[0, 0, 1, -1, w] + 
   (317*I)*Pi*G[0, 0, 1, 0, w] - (140*I)*Pi*G[0, 0, 1, 1, w] + 
   (700*I)*Pi*G[0, 1, -1, -1, w] - (490*I)*Pi*G[0, 1, -1, 0, w] + 
   (280*I)*Pi*G[0, 1, -1, 1, w] - (570*I)*Pi*G[0, 1, 0, -1, w] + 
   (265*I)*Pi*G[0, 1, 0, 0, w] - (228*I)*Pi*G[0, 1, 0, 1, w] + 
   (280*I)*Pi*G[0, 1, 1, -1, w] - (180*I)*Pi*G[0, 1, 1, 0, w] + 
   (112*I)*Pi*G[0, 1, 1, 1, w] - (1000*I)*Pi*G[1, -1, -1, -1, w] + 
   (700*I)*Pi*G[1, -1, -1, 0, w] - (400*I)*Pi*G[1, -1, -1, 1, w] + 
   (700*I)*Pi*G[1, -1, 0, -1, w] - (310*I)*Pi*G[1, -1, 0, 0, w] + 
   (280*I)*Pi*G[1, -1, 0, 1, w] - (400*I)*Pi*G[1, -1, 1, -1, w] + 
   (280*I)*Pi*G[1, -1, 1, 0, w] - (160*I)*Pi*G[1, -1, 1, 1, w] + 
   (700*I)*Pi*G[1, 0, -1, -1, w] - (490*I)*Pi*G[1, 0, -1, 0, w] + 
   (280*I)*Pi*G[1, 0, -1, 1, w] - (310*I)*Pi*G[1, 0, 0, -1, w] + 
   (115*I)*Pi*G[1, 0, 0, 0, w] - (124*I)*Pi*G[1, 0, 0, 1, w] + 
   (280*I)*Pi*G[1, 0, 1, -1, w] - (244*I)*Pi*G[1, 0, 1, 0, w] + 
   (112*I)*Pi*G[1, 0, 1, 1, w] - (400*I)*Pi*G[1, 1, -1, -1, w] + 
   (280*I)*Pi*G[1, 1, -1, 0, w] - (160*I)*Pi*G[1, 1, -1, 1, w] + 
   (280*I)*Pi*G[1, 1, 0, -1, w] - (124*I)*Pi*G[1, 1, 0, 0, w] + 
   (112*I)*Pi*G[1, 1, 0, 1, w] - (160*I)*Pi*G[1, 1, 1, -1, w] + 
   (112*I)*Pi*G[1, 1, 1, 0, w] - (64*I)*Pi*G[1, 1, 1, 1, w] + 
   119*Pi^2*Zeta[3] - (284*I)*Pi*G[-1, w]*Zeta[3] + 
   (119*I)*Pi*G[0, w]*Zeta[3] - (110*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, 0, (-1/12*I)*Pi^3, -1/12*Pi^4 + (I/6)*Pi^3*G[-1, w] - 
   (I/12)*Pi^3*G[0, w] + (I/2)*Pi^3*Log[2] - ((7*I)/4)*Pi*Zeta[3], Non1}, 
 {0, 0, 0, -8*Pi^2*G[-1, w] - 4*Pi^2*G[1, w] - (8*I)*Pi*G[-1, 0, w] + 
   (8*I)*Pi*G[0, -1, w] + (4*I)*Pi*G[0, 1, w] - (4*I)*Pi*G[1, 0, w], 
  ((92*I)/3)*Pi^3*G[-1, w] + ((50*I)/3)*Pi^3*G[1, w] + 48*Pi^2*G[-1, -1, w] - 
   44*Pi^2*G[-1, 0, w] + 44*Pi^2*G[0, -1, w] + 32*Pi^2*G[0, 1, w] - 
   24*Pi^2*G[1, 0, w] - 8*Pi^2*G[1, 1, w] + (48*I)*Pi*G[-1, -1, 0, w] + 
   (32*I)*Pi*G[-1, 0, -1, w] - (44*I)*Pi*G[-1, 0, 0, w] + 
   (8*I)*Pi*G[-1, 0, 1, w] - (96*I)*Pi*G[0, -1, -1, w] + 
   (44*I)*Pi*G[0, -1, 0, w] - (40*I)*Pi*G[0, -1, 1, w] + 
   (32*I)*Pi*G[0, 0, -1, w] + (16*I)*Pi*G[0, 0, 1, w] - 
   (40*I)*Pi*G[0, 1, -1, w] + (32*I)*Pi*G[0, 1, 0, w] - 
   (16*I)*Pi*G[0, 1, 1, w] + (40*I)*Pi*G[1, 0, -1, w] - 
   (24*I)*Pi*G[1, 0, 0, w] + (16*I)*Pi*G[1, 0, 1, w] - 
   (8*I)*Pi*G[1, 1, 0, w] + (18*I)*Pi*Zeta[3], 
  ((3*I)/10)*Pi^5 + 66*Pi^4*G[-1, w] + (112*Pi^4*G[1, w])/3 - 
   (184*I)*Pi^3*G[-1, -1, w] + ((374*I)/3)*Pi^3*G[-1, 0, w] - 
   (130*I)*Pi^3*G[0, -1, w] - (104*I)*Pi^3*G[0, 1, w] + 
   ((212*I)/3)*Pi^3*G[1, 0, w] + ((100*I)/3)*Pi^3*G[1, 1, w] - 
   288*Pi^2*G[-1, -1, -1, w] + 264*Pi^2*G[-1, -1, 0, w] + 
   296*Pi^2*G[-1, 0, -1, w] - 176*Pi^2*G[-1, 0, 0, w] + 
   56*Pi^2*G[-1, 0, 1, w] - 552*Pi^2*G[0, -1, -1, w] + 
   184*Pi^2*G[0, -1, 0, w] - 280*Pi^2*G[0, -1, 1, w] + 
   200*Pi^2*G[0, 0, -1, w] + 140*Pi^2*G[0, 0, 1, w] - 
   280*Pi^2*G[0, 1, -1, w] + 148*Pi^2*G[0, 1, 0, w] - 
   104*Pi^2*G[0, 1, 1, w] + 280*Pi^2*G[1, 0, -1, w] - 
   100*Pi^2*G[1, 0, 0, w] + 120*Pi^2*G[1, 0, 1, w] - 48*Pi^2*G[1, 1, 0, w] - 
   16*Pi^2*G[1, 1, 1, w] - (288*I)*Pi*G[-1, -1, -1, 0, w] - 
   (192*I)*Pi*G[-1, -1, 0, -1, w] + (264*I)*Pi*G[-1, -1, 0, 0, w] - 
   (48*I)*Pi*G[-1, -1, 0, 1, w] - (224*I)*Pi*G[-1, 0, -1, -1, w] + 
   (296*I)*Pi*G[-1, 0, -1, 0, w] - (80*I)*Pi*G[-1, 0, -1, 1, w] + 
   (248*I)*Pi*G[-1, 0, 0, -1, w] - (176*I)*Pi*G[-1, 0, 0, 0, w] + 
   (80*I)*Pi*G[-1, 0, 0, 1, w] - (80*I)*Pi*G[-1, 0, 1, -1, w] + 
   (56*I)*Pi*G[-1, 0, 1, 0, w] - (32*I)*Pi*G[-1, 0, 1, 1, w] + 
   (992*I)*Pi*G[0, -1, -1, -1, w] - (552*I)*Pi*G[0, -1, -1, 0, w] + 
   (400*I)*Pi*G[0, -1, -1, 1, w] - (600*I)*Pi*G[0, -1, 0, -1, w] + 
   (184*I)*Pi*G[0, -1, 0, 0, w] - (256*I)*Pi*G[0, -1, 0, 1, w] + 
   (400*I)*Pi*G[0, -1, 1, -1, w] - (280*I)*Pi*G[0, -1, 1, 0, w] + 
   (160*I)*Pi*G[0, -1, 1, 1, w] - (384*I)*Pi*G[0, 0, -1, -1, w] + 
   (200*I)*Pi*G[0, 0, -1, 0, w] - (160*I)*Pi*G[0, 0, -1, 1, w] + 
   (104*I)*Pi*G[0, 0, 0, -1, w] + (52*I)*Pi*G[0, 0, 0, 1, w] - 
   (160*I)*Pi*G[0, 0, 1, -1, w] + (140*I)*Pi*G[0, 0, 1, 0, w] - 
   (64*I)*Pi*G[0, 0, 1, 1, w] + (400*I)*Pi*G[0, 1, -1, -1, w] - 
   (280*I)*Pi*G[0, 1, -1, 0, w] + (160*I)*Pi*G[0, 1, -1, 1, w] - 
   (320*I)*Pi*G[0, 1, 0, -1, w] + (148*I)*Pi*G[0, 1, 0, 0, w] - 
   (128*I)*Pi*G[0, 1, 0, 1, w] + (160*I)*Pi*G[0, 1, 1, -1, w] - 
   (104*I)*Pi*G[0, 1, 1, 0, w] + (64*I)*Pi*G[0, 1, 1, 1, w] - 
   (400*I)*Pi*G[1, 0, -1, -1, w] + (280*I)*Pi*G[1, 0, -1, 0, w] - 
   (160*I)*Pi*G[1, 0, -1, 1, w] + (240*I)*Pi*G[1, 0, 0, -1, w] - 
   (100*I)*Pi*G[1, 0, 0, 0, w] + (96*I)*Pi*G[1, 0, 0, 1, w] - 
   (160*I)*Pi*G[1, 0, 1, -1, w] + (120*I)*Pi*G[1, 0, 1, 0, w] - 
   (64*I)*Pi*G[1, 0, 1, 1, w] + (80*I)*Pi*G[1, 1, 0, -1, w] - 
   (48*I)*Pi*G[1, 1, 0, 0, w] + (32*I)*Pi*G[1, 1, 0, 1, w] - 
   (16*I)*Pi*G[1, 1, 1, 0, w] + 54*Pi^2*Zeta[3] + 
   (56*I)*Pi*G[-1, w]*Zeta[3] + (54*I)*Pi*G[0, w]*Zeta[3] + 
   (92*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, 0, 
  (((16*I)/3)*Pi^3*G[x1, w])/(x1 - x2) - (((32*I)/3)*Pi^3*x1*G[x1, w])/
    (x1 - x2) - (((16*I)/3)*Pi^3*G[x2, w])/(x1 - x2) + 
   (((32*I)/3)*Pi^3*x2*G[x2, w])/(x1 - x2) - 2*Pi^2*G[0, 1, w] - 
   (8*Pi^2*G[x1, 0, w])/(x1 - x2) + (16*Pi^2*x1*G[x1, 0, w])/(x1 - x2) - 
   (2*Pi^2*G[x1, 1, w])/(x1 - x2) + (4*Pi^2*x1*G[x1, 1, w])/(x1 - x2) + 
   (8*Pi^2*G[x2, 0, w])/(x1 - x2) - (16*Pi^2*x2*G[x2, 0, w])/(x1 - x2) + 
   (2*Pi^2*G[x2, 1, w])/(x1 - x2) - (4*Pi^2*x2*G[x2, 1, w])/(x1 - x2) + 
   (12*I)*Pi*G[0, 0, -1, w] + (6*I)*Pi*G[0, 0, 1, w] - 
   (2*I)*Pi*G[0, 1, 0, w] + ((12*I)*Pi*G[x1, 0, -1, w])/(x1 - x2) - 
   ((24*I)*Pi*x1*G[x1, 0, -1, w])/(x1 - x2) - ((8*I)*Pi*G[x1, 0, 0, w])/
    (x1 - x2) + ((16*I)*Pi*x1*G[x1, 0, 0, w])/(x1 - x2) + 
   ((6*I)*Pi*G[x1, 0, 1, w])/(x1 - x2) - ((12*I)*Pi*x1*G[x1, 0, 1, w])/
    (x1 - x2) - ((2*I)*Pi*G[x1, 1, 0, w])/(x1 - x2) + 
   ((4*I)*Pi*x1*G[x1, 1, 0, w])/(x1 - x2) - ((12*I)*Pi*G[x2, 0, -1, w])/
    (x1 - x2) + ((24*I)*Pi*x2*G[x2, 0, -1, w])/(x1 - x2) + 
   ((8*I)*Pi*G[x2, 0, 0, w])/(x1 - x2) - ((16*I)*Pi*x2*G[x2, 0, 0, w])/
    (x1 - x2) - ((6*I)*Pi*G[x2, 0, 1, w])/(x1 - x2) + 
   ((12*I)*Pi*x2*G[x2, 0, 1, w])/(x1 - x2) + ((2*I)*Pi*G[x2, 1, 0, w])/
    (x1 - x2) - ((4*I)*Pi*x2*G[x2, 1, 0, w])/(x1 - x2) + (6*I)*Pi*Zeta[3], 
  (I/10)*Pi^5 + (52*Pi^4*G[x1, w])/(3*(x1 - x2)) - 
   (104*Pi^4*x1*G[x1, w])/(3*(x1 - x2)) - (52*Pi^4*G[x2, w])/(3*(x1 - x2)) + 
   (104*Pi^4*x2*G[x2, w])/(3*(x1 - x2)) + ((32*I)/3)*Pi^3*G[0, -1, w] - 
   I*Pi^3*G[0, 1, w] - ((16*I)*Pi^3*G[0, x1, w])/(x1 - x2) + 
   ((32*I)*Pi^3*x1*G[0, x1, w])/(x1 - x2) + ((16*I)*Pi^3*G[0, x2, w])/
    (x1 - x2) - ((32*I)*Pi^3*x2*G[0, x2, w])/(x1 - x2) + 
   (((32*I)/3)*Pi^3*G[1, x1, w])/(x1 - x2) - (((64*I)/3)*Pi^3*x1*G[1, x1, w])/
    (x1 - x2) - (((32*I)/3)*Pi^3*G[1, x2, w])/(x1 - x2) + 
   (((64*I)/3)*Pi^3*x2*G[1, x2, w])/(x1 - x2) + 
   (((100*I)/3)*Pi^3*G[x1, 0, w])/(x1 - x2) - 
   (((200*I)/3)*Pi^3*x1*G[x1, 0, w])/(x1 - x2) + ((15*I)*Pi^3*G[x1, 1, w])/
    (x1 - x2) - ((30*I)*Pi^3*x1*G[x1, 1, w])/(x1 - x2) - 
   (((32*I)/3)*Pi^3*G[x1, x1, w])/(x1 - x2)^2 + 
   (((128*I)/3)*Pi^3*x1*G[x1, x1, w])/(x1 - x2)^2 - 
   (((128*I)/3)*Pi^3*x1^2*G[x1, x1, w])/(x1 - x2)^2 + 
   (((32*I)/3)*Pi^3*G[x1, x2, w])/(x1 - x2)^2 - 
   (((64*I)/3)*Pi^3*x1*G[x1, x2, w])/(x1 - x2)^2 - 
   (((64*I)/3)*Pi^3*x2*G[x1, x2, w])/(x1 - x2)^2 + 
   (((128*I)/3)*Pi^3*x1*x2*G[x1, x2, w])/(x1 - x2)^2 - 
   (((100*I)/3)*Pi^3*G[x2, 0, w])/(x1 - x2) + 
   (((200*I)/3)*Pi^3*x2*G[x2, 0, w])/(x1 - x2) - ((15*I)*Pi^3*G[x2, 1, w])/
    (x1 - x2) + ((30*I)*Pi^3*x2*G[x2, 1, w])/(x1 - x2) + 
   (((32*I)/3)*Pi^3*G[x2, x1, w])/(x1 - x2)^2 - 
   (((64*I)/3)*Pi^3*x1*G[x2, x1, w])/(x1 - x2)^2 - 
   (((64*I)/3)*Pi^3*x2*G[x2, x1, w])/(x1 - x2)^2 + 
   (((128*I)/3)*Pi^3*x1*x2*G[x2, x1, w])/(x1 - x2)^2 - 
   (((32*I)/3)*Pi^3*G[x2, x2, w])/(x1 - x2)^2 + 
   (((128*I)/3)*Pi^3*x2*G[x2, x2, w])/(x1 - x2)^2 - 
   (((128*I)/3)*Pi^3*x2^2*G[x2, x2, w])/(x1 - x2)^2 - 
   16*Pi^2*G[0, -1, 0, w] + 74*Pi^2*G[0, 0, -1, w] + 40*Pi^2*G[0, 0, 1, w] + 
   2*Pi^2*G[0, 1, 0, w] + 4*Pi^2*G[0, 1, 1, w] + 
   (24*Pi^2*G[0, x1, 0, w])/(x1 - x2) - (48*Pi^2*x1*G[0, x1, 0, w])/
    (x1 - x2) + (6*Pi^2*G[0, x1, 1, w])/(x1 - x2) - 
   (12*Pi^2*x1*G[0, x1, 1, w])/(x1 - x2) - (24*Pi^2*G[0, x2, 0, w])/
    (x1 - x2) + (48*Pi^2*x2*G[0, x2, 0, w])/(x1 - x2) - 
   (6*Pi^2*G[0, x2, 1, w])/(x1 - x2) + (12*Pi^2*x2*G[0, x2, 1, w])/
    (x1 - x2) - 4*Pi^2*G[1, 0, 1, w] - (16*Pi^2*G[1, x1, 0, w])/(x1 - x2) + 
   (32*Pi^2*x1*G[1, x1, 0, w])/(x1 - x2) - (4*Pi^2*G[1, x1, 1, w])/
    (x1 - x2) + (8*Pi^2*x1*G[1, x1, 1, w])/(x1 - x2) + 
   (16*Pi^2*G[1, x2, 0, w])/(x1 - x2) - (32*Pi^2*x2*G[1, x2, 0, w])/
    (x1 - x2) + (4*Pi^2*G[1, x2, 1, w])/(x1 - x2) - 
   (8*Pi^2*x2*G[1, x2, 1, w])/(x1 - x2) + (138*Pi^2*G[x1, 0, -1, w])/
    (x1 - x2) - (276*Pi^2*x1*G[x1, 0, -1, w])/(x1 - x2) - 
   (48*Pi^2*G[x1, 0, 0, w])/(x1 - x2) + (96*Pi^2*x1*G[x1, 0, 0, w])/
    (x1 - x2) + (62*Pi^2*G[x1, 0, 1, w])/(x1 - x2) - 
   (124*Pi^2*x1*G[x1, 0, 1, w])/(x1 - x2) - (22*Pi^2*G[x1, 1, 0, w])/
    (x1 - x2) + (44*Pi^2*x1*G[x1, 1, 0, w])/(x1 - x2) + 
   (4*Pi^2*G[x1, 1, 1, w])/(x1 - x2) - (8*Pi^2*x1*G[x1, 1, 1, w])/(x1 - x2) + 
   (16*Pi^2*G[x1, x1, 0, w])/(x1 - x2)^2 - (64*Pi^2*x1*G[x1, x1, 0, w])/
    (x1 - x2)^2 + (64*Pi^2*x1^2*G[x1, x1, 0, w])/(x1 - x2)^2 + 
   (4*Pi^2*G[x1, x1, 1, w])/(x1 - x2)^2 - (16*Pi^2*x1*G[x1, x1, 1, w])/
    (x1 - x2)^2 + (16*Pi^2*x1^2*G[x1, x1, 1, w])/(x1 - x2)^2 - 
   (16*Pi^2*G[x1, x2, 0, w])/(x1 - x2)^2 + (32*Pi^2*x1*G[x1, x2, 0, w])/
    (x1 - x2)^2 + (32*Pi^2*x2*G[x1, x2, 0, w])/(x1 - x2)^2 - 
   (64*Pi^2*x1*x2*G[x1, x2, 0, w])/(x1 - x2)^2 - 
   (4*Pi^2*G[x1, x2, 1, w])/(x1 - x2)^2 + (8*Pi^2*x1*G[x1, x2, 1, w])/
    (x1 - x2)^2 + (8*Pi^2*x2*G[x1, x2, 1, w])/(x1 - x2)^2 - 
   (16*Pi^2*x1*x2*G[x1, x2, 1, w])/(x1 - x2)^2 - (138*Pi^2*G[x2, 0, -1, w])/
    (x1 - x2) + (276*Pi^2*x2*G[x2, 0, -1, w])/(x1 - x2) + 
   (48*Pi^2*G[x2, 0, 0, w])/(x1 - x2) - (96*Pi^2*x2*G[x2, 0, 0, w])/
    (x1 - x2) - (62*Pi^2*G[x2, 0, 1, w])/(x1 - x2) + 
   (124*Pi^2*x2*G[x2, 0, 1, w])/(x1 - x2) + (22*Pi^2*G[x2, 1, 0, w])/
    (x1 - x2) - (44*Pi^2*x2*G[x2, 1, 0, w])/(x1 - x2) - 
   (4*Pi^2*G[x2, 1, 1, w])/(x1 - x2) + (8*Pi^2*x2*G[x2, 1, 1, w])/(x1 - x2) - 
   (16*Pi^2*G[x2, x1, 0, w])/(x1 - x2)^2 + (32*Pi^2*x1*G[x2, x1, 0, w])/
    (x1 - x2)^2 + (32*Pi^2*x2*G[x2, x1, 0, w])/(x1 - x2)^2 - 
   (64*Pi^2*x1*x2*G[x2, x1, 0, w])/(x1 - x2)^2 - 
   (4*Pi^2*G[x2, x1, 1, w])/(x1 - x2)^2 + (8*Pi^2*x1*G[x2, x1, 1, w])/
    (x1 - x2)^2 + (8*Pi^2*x2*G[x2, x1, 1, w])/(x1 - x2)^2 - 
   (16*Pi^2*x1*x2*G[x2, x1, 1, w])/(x1 - x2)^2 + (16*Pi^2*G[x2, x2, 0, w])/
    (x1 - x2)^2 - (64*Pi^2*x2*G[x2, x2, 0, w])/(x1 - x2)^2 + 
   (64*Pi^2*x2^2*G[x2, x2, 0, w])/(x1 - x2)^2 + (4*Pi^2*G[x2, x2, 1, w])/
    (x1 - x2)^2 - (16*Pi^2*x2*G[x2, x2, 1, w])/(x1 - x2)^2 + 
   (16*Pi^2*x2^2*G[x2, x2, 1, w])/(x1 - x2)^2 - (16*I)*Pi*G[0, -1, 0, 0, w] - 
   (192*I)*Pi*G[0, 0, -1, -1, w] + (74*I)*Pi*G[0, 0, -1, 0, w] - 
   (84*I)*Pi*G[0, 0, -1, 1, w] + (72*I)*Pi*G[0, 0, 0, -1, w] + 
   (36*I)*Pi*G[0, 0, 0, 1, w] - (84*I)*Pi*G[0, 0, 1, -1, w] + 
   (40*I)*Pi*G[0, 0, 1, 0, w] - (36*I)*Pi*G[0, 0, 1, 1, w] + 
   (28*I)*Pi*G[0, 1, 0, -1, w] + (2*I)*Pi*G[0, 1, 0, 0, w] + 
   (12*I)*Pi*G[0, 1, 0, 1, w] + (4*I)*Pi*G[0, 1, 1, 0, w] - 
   ((36*I)*Pi*G[0, x1, 0, -1, w])/(x1 - x2) + 
   ((72*I)*Pi*x1*G[0, x1, 0, -1, w])/(x1 - x2) + 
   ((24*I)*Pi*G[0, x1, 0, 0, w])/(x1 - x2) - ((48*I)*Pi*x1*G[0, x1, 0, 0, w])/
    (x1 - x2) - ((18*I)*Pi*G[0, x1, 0, 1, w])/(x1 - x2) + 
   ((36*I)*Pi*x1*G[0, x1, 0, 1, w])/(x1 - x2) + ((6*I)*Pi*G[0, x1, 1, 0, w])/
    (x1 - x2) - ((12*I)*Pi*x1*G[0, x1, 1, 0, w])/(x1 - x2) + 
   ((36*I)*Pi*G[0, x2, 0, -1, w])/(x1 - x2) - 
   ((72*I)*Pi*x2*G[0, x2, 0, -1, w])/(x1 - x2) - 
   ((24*I)*Pi*G[0, x2, 0, 0, w])/(x1 - x2) + ((48*I)*Pi*x2*G[0, x2, 0, 0, w])/
    (x1 - x2) + ((18*I)*Pi*G[0, x2, 0, 1, w])/(x1 - x2) - 
   ((36*I)*Pi*x2*G[0, x2, 0, 1, w])/(x1 - x2) - ((6*I)*Pi*G[0, x2, 1, 0, w])/
    (x1 - x2) + ((12*I)*Pi*x2*G[0, x2, 1, 0, w])/(x1 - x2) + 
   (24*I)*Pi*G[1, 0, 0, -1, w] + (12*I)*Pi*G[1, 0, 0, 1, w] - 
   (4*I)*Pi*G[1, 0, 1, 0, w] + ((24*I)*Pi*G[1, x1, 0, -1, w])/(x1 - x2) - 
   ((48*I)*Pi*x1*G[1, x1, 0, -1, w])/(x1 - x2) - 
   ((16*I)*Pi*G[1, x1, 0, 0, w])/(x1 - x2) + ((32*I)*Pi*x1*G[1, x1, 0, 0, w])/
    (x1 - x2) + ((12*I)*Pi*G[1, x1, 0, 1, w])/(x1 - x2) - 
   ((24*I)*Pi*x1*G[1, x1, 0, 1, w])/(x1 - x2) - ((4*I)*Pi*G[1, x1, 1, 0, w])/
    (x1 - x2) + ((8*I)*Pi*x1*G[1, x1, 1, 0, w])/(x1 - x2) - 
   ((24*I)*Pi*G[1, x2, 0, -1, w])/(x1 - x2) + 
   ((48*I)*Pi*x2*G[1, x2, 0, -1, w])/(x1 - x2) + 
   ((16*I)*Pi*G[1, x2, 0, 0, w])/(x1 - x2) - ((32*I)*Pi*x2*G[1, x2, 0, 0, w])/
    (x1 - x2) - ((12*I)*Pi*G[1, x2, 0, 1, w])/(x1 - x2) + 
   ((24*I)*Pi*x2*G[1, x2, 0, 1, w])/(x1 - x2) + ((4*I)*Pi*G[1, x2, 1, 0, w])/
    (x1 - x2) - ((8*I)*Pi*x2*G[1, x2, 1, 0, w])/(x1 - x2) - 
   ((192*I)*Pi*G[x1, 0, -1, -1, w])/(x1 - x2) + 
   ((384*I)*Pi*x1*G[x1, 0, -1, -1, w])/(x1 - x2) + 
   ((138*I)*Pi*G[x1, 0, -1, 0, w])/(x1 - x2) - 
   ((276*I)*Pi*x1*G[x1, 0, -1, 0, w])/(x1 - x2) - 
   ((84*I)*Pi*G[x1, 0, -1, 1, w])/(x1 - x2) + 
   ((168*I)*Pi*x1*G[x1, 0, -1, 1, w])/(x1 - x2) + 
   ((100*I)*Pi*G[x1, 0, 0, -1, w])/(x1 - x2) - 
   ((200*I)*Pi*x1*G[x1, 0, 0, -1, w])/(x1 - x2) - 
   ((48*I)*Pi*G[x1, 0, 0, 0, w])/(x1 - x2) + ((96*I)*Pi*x1*G[x1, 0, 0, 0, w])/
    (x1 - x2) + ((42*I)*Pi*G[x1, 0, 0, 1, w])/(x1 - x2) - 
   ((84*I)*Pi*x1*G[x1, 0, 0, 1, w])/(x1 - x2) - 
   ((84*I)*Pi*G[x1, 0, 1, -1, w])/(x1 - x2) + 
   ((168*I)*Pi*x1*G[x1, 0, 1, -1, w])/(x1 - x2) + 
   ((62*I)*Pi*G[x1, 0, 1, 0, w])/(x1 - x2) - 
   ((124*I)*Pi*x1*G[x1, 0, 1, 0, w])/(x1 - x2) - 
   ((36*I)*Pi*G[x1, 0, 1, 1, w])/(x1 - x2) + ((72*I)*Pi*x1*G[x1, 0, 1, 1, w])/
    (x1 - x2) + ((28*I)*Pi*G[x1, 1, 0, -1, w])/(x1 - x2) - 
   ((56*I)*Pi*x1*G[x1, 1, 0, -1, w])/(x1 - x2) - 
   ((22*I)*Pi*G[x1, 1, 0, 0, w])/(x1 - x2) + ((44*I)*Pi*x1*G[x1, 1, 0, 0, w])/
    (x1 - x2) + ((12*I)*Pi*G[x1, 1, 0, 1, w])/(x1 - x2) - 
   ((24*I)*Pi*x1*G[x1, 1, 0, 1, w])/(x1 - x2) + ((4*I)*Pi*G[x1, 1, 1, 0, w])/
    (x1 - x2) - ((8*I)*Pi*x1*G[x1, 1, 1, 0, w])/(x1 - x2) - 
   ((24*I)*Pi*G[x1, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((96*I)*Pi*x1*G[x1, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((96*I)*Pi*x1^2*G[x1, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*G[x1, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((64*I)*Pi*x1*G[x1, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((64*I)*Pi*x1^2*G[x1, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*G[x1, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x1*G[x1, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1^2*G[x1, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((4*I)*Pi*G[x1, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*x1*G[x1, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*x1^2*G[x1, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x2*G[x1, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((96*I)*Pi*x1*x2*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((32*I)*Pi*x1*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((32*I)*Pi*x2*G[x1, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((64*I)*Pi*x1*x2*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((12*I)*Pi*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*x1*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*x2*G[x1, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x1*x2*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((4*I)*Pi*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((8*I)*Pi*x1*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((8*I)*Pi*x2*G[x1, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*x1*x2*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((192*I)*Pi*G[x2, 0, -1, -1, w])/(x1 - x2) - 
   ((384*I)*Pi*x2*G[x2, 0, -1, -1, w])/(x1 - x2) - 
   ((138*I)*Pi*G[x2, 0, -1, 0, w])/(x1 - x2) + 
   ((276*I)*Pi*x2*G[x2, 0, -1, 0, w])/(x1 - x2) + 
   ((84*I)*Pi*G[x2, 0, -1, 1, w])/(x1 - x2) - 
   ((168*I)*Pi*x2*G[x2, 0, -1, 1, w])/(x1 - x2) - 
   ((100*I)*Pi*G[x2, 0, 0, -1, w])/(x1 - x2) + 
   ((200*I)*Pi*x2*G[x2, 0, 0, -1, w])/(x1 - x2) + 
   ((48*I)*Pi*G[x2, 0, 0, 0, w])/(x1 - x2) - ((96*I)*Pi*x2*G[x2, 0, 0, 0, w])/
    (x1 - x2) - ((42*I)*Pi*G[x2, 0, 0, 1, w])/(x1 - x2) + 
   ((84*I)*Pi*x2*G[x2, 0, 0, 1, w])/(x1 - x2) + 
   ((84*I)*Pi*G[x2, 0, 1, -1, w])/(x1 - x2) - 
   ((168*I)*Pi*x2*G[x2, 0, 1, -1, w])/(x1 - x2) - 
   ((62*I)*Pi*G[x2, 0, 1, 0, w])/(x1 - x2) + 
   ((124*I)*Pi*x2*G[x2, 0, 1, 0, w])/(x1 - x2) + 
   ((36*I)*Pi*G[x2, 0, 1, 1, w])/(x1 - x2) - ((72*I)*Pi*x2*G[x2, 0, 1, 1, w])/
    (x1 - x2) - ((28*I)*Pi*G[x2, 1, 0, -1, w])/(x1 - x2) + 
   ((56*I)*Pi*x2*G[x2, 1, 0, -1, w])/(x1 - x2) + 
   ((22*I)*Pi*G[x2, 1, 0, 0, w])/(x1 - x2) - ((44*I)*Pi*x2*G[x2, 1, 0, 0, w])/
    (x1 - x2) - ((12*I)*Pi*G[x2, 1, 0, 1, w])/(x1 - x2) + 
   ((24*I)*Pi*x2*G[x2, 1, 0, 1, w])/(x1 - x2) - ((4*I)*Pi*G[x2, 1, 1, 0, w])/
    (x1 - x2) + ((8*I)*Pi*x2*G[x2, 1, 1, 0, w])/(x1 - x2) + 
   ((24*I)*Pi*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x2*G[x2, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((96*I)*Pi*x1*x2*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((32*I)*Pi*x1*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((32*I)*Pi*x2*G[x2, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((64*I)*Pi*x1*x2*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((12*I)*Pi*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*x1*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*x2*G[x2, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x1*x2*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((4*I)*Pi*G[x2, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((8*I)*Pi*x1*G[x2, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((8*I)*Pi*x2*G[x2, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*x1*x2*G[x2, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*G[x2, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((96*I)*Pi*x2*G[x2, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((96*I)*Pi*x2^2*G[x2, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*G[x2, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((64*I)*Pi*x2*G[x2, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((64*I)*Pi*x2^2*G[x2, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*G[x2, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x2*G[x2, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x2^2*G[x2, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((4*I)*Pi*G[x2, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*x2*G[x2, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*x2^2*G[x2, x2, 1, 0, w])/(x1 - x2)^2 + 30*Pi^2*Zeta[3] + 
   (30*I)*Pi*G[0, w]*Zeta[3] + (12*I)*Pi*G[1, w]*Zeta[3] + 
   ((28*I)*Pi*G[x1, w]*Zeta[3])/(x1 - x2) - ((56*I)*Pi*x1*G[x1, w]*Zeta[3])/
    (x1 - x2) - ((28*I)*Pi*G[x2, w]*Zeta[3])/(x1 - x2) + 
   ((56*I)*Pi*x2*G[x2, w]*Zeta[3])/(x1 - x2)}, 
 {0, 0, 0, 0, -Pi^4 - ((5*I)/3)*Pi^3*G[0, w] + 2*Pi^2*G[0, 0, w] + 
   (2*I)*Pi*G[0, 0, 0, w], ((493*I)/180)*Pi^5 - 6*Pi^4*G[0, w] - 
   2*Pi^4*G[1, w] + ((4*I)/3)*Pi^3*G[0, -1, w] - ((32*I)/3)*Pi^3*G[0, 0, w] - 
   (4*I)*Pi^3*G[0, 1, w] - ((10*I)/3)*Pi^3*G[1, 0, w] - 
   24*Pi^2*G[0, 0, -1, w] + 14*Pi^2*G[0, 0, 0, w] - 12*Pi^2*G[0, 0, 1, w] + 
   8*Pi^2*G[0, 1, 0, w] + 4*Pi^2*G[1, 0, 0, w] - 
   (24*I)*Pi*G[0, 0, -1, 0, w] - (4*I)*Pi*G[0, 0, 0, -1, w] + 
   (14*I)*Pi*G[0, 0, 0, 0, w] - (12*I)*Pi*G[0, 0, 1, 0, w] + 
   (8*I)*Pi*G[0, 1, 0, 0, w] + (4*I)*Pi*G[1, 0, 0, 0, w] + 6*Pi^2*Zeta[3] + 
   (6*I)*Pi*G[0, w]*Zeta[3]}, {0, 0, 0, 2*Pi^2*G[0, w] + (2*I)*Pi*G[0, 0, w], 
  (5*Pi^4)/3 + (4*I)*Pi^3*G[-1, w] + (I/3)*Pi^3*G[0, w] - 
   12*Pi^2*G[-1, 0, w] + 16*Pi^2*G[0, -1, w] + 4*Pi^2*G[0, 0, w] + 
   20*Pi^2*G[0, 1, w] - 4*Pi^2*G[1, 0, w] - (12*I)*Pi*G[-1, 0, 0, w] + 
   (16*I)*Pi*G[0, -1, 0, w] - (20*I)*Pi*G[0, 0, -1, w] + 
   (4*I)*Pi*G[0, 0, 0, w] - (8*I)*Pi*G[0, 0, 1, w] + 
   (20*I)*Pi*G[0, 1, 0, w] - (4*I)*Pi*G[1, 0, 0, w] - (4*I)*Pi^3*Log[2] - 
   (4*I)*Pi*Zeta[3], Non2}, {0, 0, 0, 0, 0, ((-17*I)/60)*Pi^5 + 
   (Pi^4*G[0, w])/3 + (2*I)*Pi^3*G[0, -1, w] + ((2*I)/3)*Pi^3*G[0, 0, w] + 
   (6*I)*Pi^3*G[0, 1, w] - 4*Pi^2*G[0, -1, 0, w] + 8*Pi^2*G[0, 0, -1, w] - 
   Pi^2*G[0, 0, 0, w] + 6*Pi^2*G[0, 0, 1, w] - 8*Pi^2*G[0, 1, 0, w] - 
   (4*I)*Pi*G[0, -1, 0, 0, w] + (8*I)*Pi*G[0, 0, -1, 0, w] - 
   I*Pi*G[0, 0, 0, 0, w] + (6*I)*Pi*G[0, 0, 1, 0, w] - 
   (8*I)*Pi*G[0, 1, 0, 0, w] - (2*I)*Pi^3*G[0, w]*Log[2] + 
   (I/3)*Pi^3*G[0, w]*Log[64] - 2*Pi^2*Zeta[3] - (2*I)*Pi*G[0, w]*Zeta[3]}, 
 {0, 0, 0, 0, (5*Pi^4)/6 + ((4*I)/3)*Pi^3*G[0, w] + ((10*I)/3)*Pi^3*G[1, w] + 
   ((4*I)*Pi^3*G[x1, w])/(x1 - x2) - ((8*I)*Pi^3*x1*G[x1, w])/(x1 - x2) - 
   ((4*I)*Pi^3*G[x2, w])/(x1 - x2) + ((8*I)*Pi^3*x2*G[x2, w])/(x1 - x2) - 
   (3*Pi^2*G[0, 0, w])/2 - (Pi^2*G[0, 1, w])/2 - 5*Pi^2*G[1, 0, w] - 
   2*Pi^2*G[1, 1, w] - (6*Pi^2*G[x1, 0, w])/(x1 - x2) + 
   (12*Pi^2*x1*G[x1, 0, w])/(x1 - x2) - (3*Pi^2*G[x1, 1, w])/(2*(x1 - x2)) + 
   (3*Pi^2*x1*G[x1, 1, w])/(x1 - x2) + (6*Pi^2*G[x2, 0, w])/(x1 - x2) - 
   (12*Pi^2*x2*G[x2, 0, w])/(x1 - x2) + (3*Pi^2*G[x2, 1, w])/(2*(x1 - x2)) - 
   (3*Pi^2*x2*G[x2, 1, w])/(x1 - x2) + (5*I)*Pi*G[0, 0, -1, w] - 
   ((3*I)/2)*Pi*G[0, 0, 0, w] + ((5*I)/2)*Pi*G[0, 0, 1, w] - 
   (I/2)*Pi*G[0, 1, 0, w] + (8*I)*Pi*G[1, 0, -1, w] - 
   (5*I)*Pi*G[1, 0, 0, w] + (4*I)*Pi*G[1, 0, 1, w] - (2*I)*Pi*G[1, 1, 0, w] + 
   ((9*I)*Pi*G[x1, 0, -1, w])/(x1 - x2) - ((18*I)*Pi*x1*G[x1, 0, -1, w])/
    (x1 - x2) - ((6*I)*Pi*G[x1, 0, 0, w])/(x1 - x2) + 
   ((12*I)*Pi*x1*G[x1, 0, 0, w])/(x1 - x2) + (((9*I)/2)*Pi*G[x1, 0, 1, w])/
    (x1 - x2) - ((9*I)*Pi*x1*G[x1, 0, 1, w])/(x1 - x2) - 
   (((3*I)/2)*Pi*G[x1, 1, 0, w])/(x1 - x2) + ((3*I)*Pi*x1*G[x1, 1, 0, w])/
    (x1 - x2) - ((9*I)*Pi*G[x2, 0, -1, w])/(x1 - x2) + 
   ((18*I)*Pi*x2*G[x2, 0, -1, w])/(x1 - x2) + ((6*I)*Pi*G[x2, 0, 0, w])/
    (x1 - x2) - ((12*I)*Pi*x2*G[x2, 0, 0, w])/(x1 - x2) - 
   (((9*I)/2)*Pi*G[x2, 0, 1, w])/(x1 - x2) + ((9*I)*Pi*x2*G[x2, 0, 1, w])/
    (x1 - x2) + (((3*I)/2)*Pi*G[x2, 1, 0, w])/(x1 - x2) - 
   ((3*I)*Pi*x2*G[x2, 1, 0, w])/(x1 - x2) + ((7*I)/2)*Pi*Zeta[3], 
  ((-893*I)/360)*Pi^5 + (61*Pi^4*G[0, w])/12 + (79*Pi^4*G[1, w])/6 + 
   (13*Pi^4*G[x1, w])/(x1 - x2) - (26*Pi^4*x1*G[x1, w])/(x1 - x2) - 
   (13*Pi^4*G[x2, w])/(x1 - x2) + (26*Pi^4*x2*G[x2, w])/(x1 - x2) + 
   (6*I)*Pi^3*G[0, -1, w] + ((107*I)/12)*Pi^3*G[0, 0, w] + 
   ((101*I)/12)*Pi^3*G[0, 1, w] - (((20*I)/3)*Pi^3*G[0, x1, w])/(x1 - x2) + 
   (((40*I)/3)*Pi^3*x1*G[0, x1, w])/(x1 - x2) + (((20*I)/3)*Pi^3*G[0, x2, w])/
    (x1 - x2) - (((40*I)/3)*Pi^3*x2*G[0, x2, w])/(x1 - x2) + 
   ((149*I)/6)*Pi^3*G[1, 0, w] + ((29*I)/3)*Pi^3*G[1, 1, w] - 
   (((8*I)/3)*Pi^3*G[1, x1, w])/(x1 - x2) + (((16*I)/3)*Pi^3*x1*G[1, x1, w])/
    (x1 - x2) + (((8*I)/3)*Pi^3*G[1, x2, w])/(x1 - x2) - 
   (((16*I)/3)*Pi^3*x2*G[1, x2, w])/(x1 - x2) + ((25*I)*Pi^3*G[x1, 0, w])/
    (x1 - x2) - ((50*I)*Pi^3*x1*G[x1, 0, w])/(x1 - x2) + 
   (((45*I)/4)*Pi^3*G[x1, 1, w])/(x1 - x2) - (((45*I)/2)*Pi^3*x1*G[x1, 1, w])/
    (x1 - x2) - ((8*I)*Pi^3*G[x1, x1, w])/(x1 - x2)^2 + 
   ((32*I)*Pi^3*x1*G[x1, x1, w])/(x1 - x2)^2 - 
   ((32*I)*Pi^3*x1^2*G[x1, x1, w])/(x1 - x2)^2 + ((8*I)*Pi^3*G[x1, x2, w])/
    (x1 - x2)^2 - ((16*I)*Pi^3*x1*G[x1, x2, w])/(x1 - x2)^2 - 
   ((16*I)*Pi^3*x2*G[x1, x2, w])/(x1 - x2)^2 + 
   ((32*I)*Pi^3*x1*x2*G[x1, x2, w])/(x1 - x2)^2 - 
   ((25*I)*Pi^3*G[x2, 0, w])/(x1 - x2) + ((50*I)*Pi^3*x2*G[x2, 0, w])/
    (x1 - x2) - (((45*I)/4)*Pi^3*G[x2, 1, w])/(x1 - x2) + 
   (((45*I)/2)*Pi^3*x2*G[x2, 1, w])/(x1 - x2) + ((8*I)*Pi^3*G[x2, x1, w])/
    (x1 - x2)^2 - ((16*I)*Pi^3*x1*G[x2, x1, w])/(x1 - x2)^2 - 
   ((16*I)*Pi^3*x2*G[x2, x1, w])/(x1 - x2)^2 + 
   ((32*I)*Pi^3*x1*x2*G[x2, x1, w])/(x1 - x2)^2 - 
   ((8*I)*Pi^3*G[x2, x2, w])/(x1 - x2)^2 + ((32*I)*Pi^3*x2*G[x2, x2, w])/
    (x1 - x2)^2 - ((32*I)*Pi^3*x2^2*G[x2, x2, w])/(x1 - x2)^2 - 
   12*Pi^2*G[0, -1, 0, w] + (115*Pi^2*G[0, 0, -1, w])/2 - 
   (23*Pi^2*G[0, 0, 0, w])/2 + 32*Pi^2*G[0, 0, 1, w] - 
   (27*Pi^2*G[0, 1, 0, w])/2 + 3*Pi^2*G[0, 1, 1, w] + 
   (10*Pi^2*G[0, x1, 0, w])/(x1 - x2) - (20*Pi^2*x1*G[0, x1, 0, w])/
    (x1 - x2) + (5*Pi^2*G[0, x1, 1, w])/(2*(x1 - x2)) - 
   (5*Pi^2*x1*G[0, x1, 1, w])/(x1 - x2) - (10*Pi^2*G[0, x2, 0, w])/
    (x1 - x2) + (20*Pi^2*x2*G[0, x2, 0, w])/(x1 - x2) - 
   (5*Pi^2*G[0, x2, 1, w])/(2*(x1 - x2)) + (5*Pi^2*x2*G[0, x2, 1, w])/
    (x1 - x2) + 92*Pi^2*G[1, 0, -1, w] - 35*Pi^2*G[1, 0, 0, w] + 
   41*Pi^2*G[1, 0, 1, w] - 14*Pi^2*G[1, 1, 0, w] + 
   (4*Pi^2*G[1, x1, 0, w])/(x1 - x2) - (8*Pi^2*x1*G[1, x1, 0, w])/(x1 - x2) + 
   (Pi^2*G[1, x1, 1, w])/(x1 - x2) - (2*Pi^2*x1*G[1, x1, 1, w])/(x1 - x2) - 
   (4*Pi^2*G[1, x2, 0, w])/(x1 - x2) + (8*Pi^2*x2*G[1, x2, 0, w])/(x1 - x2) - 
   (Pi^2*G[1, x2, 1, w])/(x1 - x2) + (2*Pi^2*x2*G[1, x2, 1, w])/(x1 - x2) + 
   (207*Pi^2*G[x1, 0, -1, w])/(2*(x1 - x2)) - (207*Pi^2*x1*G[x1, 0, -1, w])/
    (x1 - x2) - (36*Pi^2*G[x1, 0, 0, w])/(x1 - x2) + 
   (72*Pi^2*x1*G[x1, 0, 0, w])/(x1 - x2) + (93*Pi^2*G[x1, 0, 1, w])/
    (2*(x1 - x2)) - (93*Pi^2*x1*G[x1, 0, 1, w])/(x1 - x2) - 
   (33*Pi^2*G[x1, 1, 0, w])/(2*(x1 - x2)) + (33*Pi^2*x1*G[x1, 1, 0, w])/
    (x1 - x2) + (3*Pi^2*G[x1, 1, 1, w])/(x1 - x2) - 
   (6*Pi^2*x1*G[x1, 1, 1, w])/(x1 - x2) + (12*Pi^2*G[x1, x1, 0, w])/
    (x1 - x2)^2 - (48*Pi^2*x1*G[x1, x1, 0, w])/(x1 - x2)^2 + 
   (48*Pi^2*x1^2*G[x1, x1, 0, w])/(x1 - x2)^2 + (3*Pi^2*G[x1, x1, 1, w])/
    (x1 - x2)^2 - (12*Pi^2*x1*G[x1, x1, 1, w])/(x1 - x2)^2 + 
   (12*Pi^2*x1^2*G[x1, x1, 1, w])/(x1 - x2)^2 - (12*Pi^2*G[x1, x2, 0, w])/
    (x1 - x2)^2 + (24*Pi^2*x1*G[x1, x2, 0, w])/(x1 - x2)^2 + 
   (24*Pi^2*x2*G[x1, x2, 0, w])/(x1 - x2)^2 - (48*Pi^2*x1*x2*G[x1, x2, 0, w])/
    (x1 - x2)^2 - (3*Pi^2*G[x1, x2, 1, w])/(x1 - x2)^2 + 
   (6*Pi^2*x1*G[x1, x2, 1, w])/(x1 - x2)^2 + (6*Pi^2*x2*G[x1, x2, 1, w])/
    (x1 - x2)^2 - (12*Pi^2*x1*x2*G[x1, x2, 1, w])/(x1 - x2)^2 - 
   (207*Pi^2*G[x2, 0, -1, w])/(2*(x1 - x2)) + (207*Pi^2*x2*G[x2, 0, -1, w])/
    (x1 - x2) + (36*Pi^2*G[x2, 0, 0, w])/(x1 - x2) - 
   (72*Pi^2*x2*G[x2, 0, 0, w])/(x1 - x2) - (93*Pi^2*G[x2, 0, 1, w])/
    (2*(x1 - x2)) + (93*Pi^2*x2*G[x2, 0, 1, w])/(x1 - x2) + 
   (33*Pi^2*G[x2, 1, 0, w])/(2*(x1 - x2)) - (33*Pi^2*x2*G[x2, 1, 0, w])/
    (x1 - x2) - (3*Pi^2*G[x2, 1, 1, w])/(x1 - x2) + 
   (6*Pi^2*x2*G[x2, 1, 1, w])/(x1 - x2) - (12*Pi^2*G[x2, x1, 0, w])/
    (x1 - x2)^2 + (24*Pi^2*x1*G[x2, x1, 0, w])/(x1 - x2)^2 + 
   (24*Pi^2*x2*G[x2, x1, 0, w])/(x1 - x2)^2 - (48*Pi^2*x1*x2*G[x2, x1, 0, w])/
    (x1 - x2)^2 - (3*Pi^2*G[x2, x1, 1, w])/(x1 - x2)^2 + 
   (6*Pi^2*x1*G[x2, x1, 1, w])/(x1 - x2)^2 + (6*Pi^2*x2*G[x2, x1, 1, w])/
    (x1 - x2)^2 - (12*Pi^2*x1*x2*G[x2, x1, 1, w])/(x1 - x2)^2 + 
   (12*Pi^2*G[x2, x2, 0, w])/(x1 - x2)^2 - (48*Pi^2*x2*G[x2, x2, 0, w])/
    (x1 - x2)^2 + (48*Pi^2*x2^2*G[x2, x2, 0, w])/(x1 - x2)^2 + 
   (3*Pi^2*G[x2, x2, 1, w])/(x1 - x2)^2 - (12*Pi^2*x2*G[x2, x2, 1, w])/
    (x1 - x2)^2 + (12*Pi^2*x2^2*G[x2, x2, 1, w])/(x1 - x2)^2 - 
   (12*I)*Pi*G[0, -1, 0, 0, w] - (80*I)*Pi*G[0, 0, -1, -1, w] + 
   ((115*I)/2)*Pi*G[0, 0, -1, 0, w] - (35*I)*Pi*G[0, 0, -1, 1, w] + 
   (33*I)*Pi*G[0, 0, 0, -1, w] - ((23*I)/2)*Pi*G[0, 0, 0, 0, w] + 
   (15*I)*Pi*G[0, 0, 0, 1, w] - (35*I)*Pi*G[0, 0, 1, -1, w] + 
   (32*I)*Pi*G[0, 0, 1, 0, w] - (15*I)*Pi*G[0, 0, 1, 1, w] + 
   (11*I)*Pi*G[0, 1, 0, -1, w] - ((27*I)/2)*Pi*G[0, 1, 0, 0, w] + 
   (5*I)*Pi*G[0, 1, 0, 1, w] + (3*I)*Pi*G[0, 1, 1, 0, w] - 
   ((15*I)*Pi*G[0, x1, 0, -1, w])/(x1 - x2) + 
   ((30*I)*Pi*x1*G[0, x1, 0, -1, w])/(x1 - x2) + 
   ((10*I)*Pi*G[0, x1, 0, 0, w])/(x1 - x2) - ((20*I)*Pi*x1*G[0, x1, 0, 0, w])/
    (x1 - x2) - (((15*I)/2)*Pi*G[0, x1, 0, 1, w])/(x1 - x2) + 
   ((15*I)*Pi*x1*G[0, x1, 0, 1, w])/(x1 - x2) + 
   (((5*I)/2)*Pi*G[0, x1, 1, 0, w])/(x1 - x2) - 
   ((5*I)*Pi*x1*G[0, x1, 1, 0, w])/(x1 - x2) + ((15*I)*Pi*G[0, x2, 0, -1, w])/
    (x1 - x2) - ((30*I)*Pi*x2*G[0, x2, 0, -1, w])/(x1 - x2) - 
   ((10*I)*Pi*G[0, x2, 0, 0, w])/(x1 - x2) + ((20*I)*Pi*x2*G[0, x2, 0, 0, w])/
    (x1 - x2) + (((15*I)/2)*Pi*G[0, x2, 0, 1, w])/(x1 - x2) - 
   ((15*I)*Pi*x2*G[0, x2, 0, 1, w])/(x1 - x2) - 
   (((5*I)/2)*Pi*G[0, x2, 1, 0, w])/(x1 - x2) + 
   ((5*I)*Pi*x2*G[0, x2, 1, 0, w])/(x1 - x2) - 
   (128*I)*Pi*G[1, 0, -1, -1, w] + (92*I)*Pi*G[1, 0, -1, 0, w] - 
   (56*I)*Pi*G[1, 0, -1, 1, w] + (76*I)*Pi*G[1, 0, 0, -1, w] - 
   (35*I)*Pi*G[1, 0, 0, 0, w] + (33*I)*Pi*G[1, 0, 0, 1, w] - 
   (56*I)*Pi*G[1, 0, 1, -1, w] + (41*I)*Pi*G[1, 0, 1, 0, w] - 
   (24*I)*Pi*G[1, 0, 1, 1, w] + (20*I)*Pi*G[1, 1, 0, -1, w] - 
   (14*I)*Pi*G[1, 1, 0, 0, w] + (8*I)*Pi*G[1, 1, 0, 1, w] - 
   ((6*I)*Pi*G[1, x1, 0, -1, w])/(x1 - x2) + 
   ((12*I)*Pi*x1*G[1, x1, 0, -1, w])/(x1 - x2) + ((4*I)*Pi*G[1, x1, 0, 0, w])/
    (x1 - x2) - ((8*I)*Pi*x1*G[1, x1, 0, 0, w])/(x1 - x2) - 
   ((3*I)*Pi*G[1, x1, 0, 1, w])/(x1 - x2) + ((6*I)*Pi*x1*G[1, x1, 0, 1, w])/
    (x1 - x2) + (I*Pi*G[1, x1, 1, 0, w])/(x1 - x2) - 
   ((2*I)*Pi*x1*G[1, x1, 1, 0, w])/(x1 - x2) + ((6*I)*Pi*G[1, x2, 0, -1, w])/
    (x1 - x2) - ((12*I)*Pi*x2*G[1, x2, 0, -1, w])/(x1 - x2) - 
   ((4*I)*Pi*G[1, x2, 0, 0, w])/(x1 - x2) + ((8*I)*Pi*x2*G[1, x2, 0, 0, w])/
    (x1 - x2) + ((3*I)*Pi*G[1, x2, 0, 1, w])/(x1 - x2) - 
   ((6*I)*Pi*x2*G[1, x2, 0, 1, w])/(x1 - x2) - (I*Pi*G[1, x2, 1, 0, w])/
    (x1 - x2) + ((2*I)*Pi*x2*G[1, x2, 1, 0, w])/(x1 - x2) - 
   ((144*I)*Pi*G[x1, 0, -1, -1, w])/(x1 - x2) + 
   ((288*I)*Pi*x1*G[x1, 0, -1, -1, w])/(x1 - x2) + 
   (((207*I)/2)*Pi*G[x1, 0, -1, 0, w])/(x1 - x2) - 
   ((207*I)*Pi*x1*G[x1, 0, -1, 0, w])/(x1 - x2) - 
   ((63*I)*Pi*G[x1, 0, -1, 1, w])/(x1 - x2) + 
   ((126*I)*Pi*x1*G[x1, 0, -1, 1, w])/(x1 - x2) + 
   ((75*I)*Pi*G[x1, 0, 0, -1, w])/(x1 - x2) - 
   ((150*I)*Pi*x1*G[x1, 0, 0, -1, w])/(x1 - x2) - 
   ((36*I)*Pi*G[x1, 0, 0, 0, w])/(x1 - x2) + ((72*I)*Pi*x1*G[x1, 0, 0, 0, w])/
    (x1 - x2) + (((63*I)/2)*Pi*G[x1, 0, 0, 1, w])/(x1 - x2) - 
   ((63*I)*Pi*x1*G[x1, 0, 0, 1, w])/(x1 - x2) - 
   ((63*I)*Pi*G[x1, 0, 1, -1, w])/(x1 - x2) + 
   ((126*I)*Pi*x1*G[x1, 0, 1, -1, w])/(x1 - x2) + 
   (((93*I)/2)*Pi*G[x1, 0, 1, 0, w])/(x1 - x2) - 
   ((93*I)*Pi*x1*G[x1, 0, 1, 0, w])/(x1 - x2) - ((27*I)*Pi*G[x1, 0, 1, 1, w])/
    (x1 - x2) + ((54*I)*Pi*x1*G[x1, 0, 1, 1, w])/(x1 - x2) + 
   ((21*I)*Pi*G[x1, 1, 0, -1, w])/(x1 - x2) - 
   ((42*I)*Pi*x1*G[x1, 1, 0, -1, w])/(x1 - x2) - 
   (((33*I)/2)*Pi*G[x1, 1, 0, 0, w])/(x1 - x2) + 
   ((33*I)*Pi*x1*G[x1, 1, 0, 0, w])/(x1 - x2) + ((9*I)*Pi*G[x1, 1, 0, 1, w])/
    (x1 - x2) - ((18*I)*Pi*x1*G[x1, 1, 0, 1, w])/(x1 - x2) + 
   ((3*I)*Pi*G[x1, 1, 1, 0, w])/(x1 - x2) - ((6*I)*Pi*x1*G[x1, 1, 1, 0, w])/
    (x1 - x2) - ((18*I)*Pi*G[x1, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((72*I)*Pi*x1*G[x1, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((72*I)*Pi*x1^2*G[x1, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((12*I)*Pi*G[x1, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1*G[x1, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x1^2*G[x1, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((9*I)*Pi*G[x1, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((36*I)*Pi*x1*G[x1, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((36*I)*Pi*x1^2*G[x1, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((3*I)*Pi*G[x1, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*x1*G[x1, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((12*I)*Pi*x1^2*G[x1, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((18*I)*Pi*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((36*I)*Pi*x1*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((36*I)*Pi*x2*G[x1, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((72*I)*Pi*x1*x2*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*x1*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*x2*G[x1, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1*x2*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((9*I)*Pi*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((18*I)*Pi*x1*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((18*I)*Pi*x2*G[x1, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((36*I)*Pi*x1*x2*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((3*I)*Pi*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((6*I)*Pi*x1*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((6*I)*Pi*x2*G[x1, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*x1*x2*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((144*I)*Pi*G[x2, 0, -1, -1, w])/(x1 - x2) - 
   ((288*I)*Pi*x2*G[x2, 0, -1, -1, w])/(x1 - x2) - 
   (((207*I)/2)*Pi*G[x2, 0, -1, 0, w])/(x1 - x2) + 
   ((207*I)*Pi*x2*G[x2, 0, -1, 0, w])/(x1 - x2) + 
   ((63*I)*Pi*G[x2, 0, -1, 1, w])/(x1 - x2) - 
   ((126*I)*Pi*x2*G[x2, 0, -1, 1, w])/(x1 - x2) - 
   ((75*I)*Pi*G[x2, 0, 0, -1, w])/(x1 - x2) + 
   ((150*I)*Pi*x2*G[x2, 0, 0, -1, w])/(x1 - x2) + 
   ((36*I)*Pi*G[x2, 0, 0, 0, w])/(x1 - x2) - ((72*I)*Pi*x2*G[x2, 0, 0, 0, w])/
    (x1 - x2) - (((63*I)/2)*Pi*G[x2, 0, 0, 1, w])/(x1 - x2) + 
   ((63*I)*Pi*x2*G[x2, 0, 0, 1, w])/(x1 - x2) + 
   ((63*I)*Pi*G[x2, 0, 1, -1, w])/(x1 - x2) - 
   ((126*I)*Pi*x2*G[x2, 0, 1, -1, w])/(x1 - x2) - 
   (((93*I)/2)*Pi*G[x2, 0, 1, 0, w])/(x1 - x2) + 
   ((93*I)*Pi*x2*G[x2, 0, 1, 0, w])/(x1 - x2) + ((27*I)*Pi*G[x2, 0, 1, 1, w])/
    (x1 - x2) - ((54*I)*Pi*x2*G[x2, 0, 1, 1, w])/(x1 - x2) - 
   ((21*I)*Pi*G[x2, 1, 0, -1, w])/(x1 - x2) + 
   ((42*I)*Pi*x2*G[x2, 1, 0, -1, w])/(x1 - x2) + 
   (((33*I)/2)*Pi*G[x2, 1, 0, 0, w])/(x1 - x2) - 
   ((33*I)*Pi*x2*G[x2, 1, 0, 0, w])/(x1 - x2) - ((9*I)*Pi*G[x2, 1, 0, 1, w])/
    (x1 - x2) + ((18*I)*Pi*x2*G[x2, 1, 0, 1, w])/(x1 - x2) - 
   ((3*I)*Pi*G[x2, 1, 1, 0, w])/(x1 - x2) + ((6*I)*Pi*x2*G[x2, 1, 1, 0, w])/
    (x1 - x2) + ((18*I)*Pi*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((36*I)*Pi*x1*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((36*I)*Pi*x2*G[x2, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((72*I)*Pi*x1*x2*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*x1*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*x2*G[x2, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1*x2*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((9*I)*Pi*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((18*I)*Pi*x1*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((18*I)*Pi*x2*G[x2, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((36*I)*Pi*x1*x2*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((3*I)*Pi*G[x2, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((6*I)*Pi*x1*G[x2, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((6*I)*Pi*x2*G[x2, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*x1*x2*G[x2, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((18*I)*Pi*G[x2, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((72*I)*Pi*x2*G[x2, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((72*I)*Pi*x2^2*G[x2, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((12*I)*Pi*G[x2, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x2*G[x2, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x2^2*G[x2, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((9*I)*Pi*G[x2, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((36*I)*Pi*x2*G[x2, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((36*I)*Pi*x2^2*G[x2, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((3*I)*Pi*G[x2, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*x2*G[x2, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((12*I)*Pi*x2^2*G[x2, x2, 1, 0, w])/(x1 - x2)^2 - 
   (2*I)*Pi^3*G[0, w]*Log[2] + (I/3)*Pi^3*G[0, w]*Log[64] + 5*Pi^2*Zeta[3] + 
   (5*I)*Pi*G[0, w]*Zeta[3] + (24*I)*Pi*G[1, w]*Zeta[3] + 
   ((21*I)*Pi*G[x1, w]*Zeta[3])/(x1 - x2) - ((42*I)*Pi*x1*G[x1, w]*Zeta[3])/
    (x1 - x2) - ((21*I)*Pi*G[x2, w]*Zeta[3])/(x1 - x2) + 
   ((42*I)*Pi*x2*G[x2, w]*Zeta[3])/(x1 - x2)}, 
 {0, 0, 0, 0, (16*Pi^4)/3 + (8*I)*Pi^3*G[-1, w] + ((26*I)/3)*Pi^3*G[0, w] + 
   (4*I)*Pi^3*G[1, w] - 16*Pi^2*G[-1, 0, w] - 10*Pi^2*G[0, 0, w] - 
   4*Pi^2*G[0, 1, w] - 8*Pi^2*G[1, 0, w] - (16*I)*Pi*G[-1, 0, 0, w] + 
   (32*I)*Pi*G[0, 0, -1, w] - (10*I)*Pi*G[0, 0, 0, w] + 
   (16*I)*Pi*G[0, 0, 1, w] - (4*I)*Pi*G[0, 1, 0, w] - 
   (8*I)*Pi*G[1, 0, 0, w] + ((2*I)/3)*Pi^3*Log[64] - (2*I)*Pi*Zeta[3], Non3}, 
 {0, 0, 0, 0, -Pi^4 - ((5*I)/3)*Pi^3*G[0, w] + 2*Pi^2*G[0, 0, w] + 
   (2*I)*Pi*G[0, 0, 0, w], ((479*I)/180)*Pi^5 - (19*Pi^4*G[0, w])/3 + 
   ((16*I)/3)*Pi^3*G[0, -1, w] - (11*I)*Pi^3*G[0, 0, w] + 
   (8*I)*Pi^3*G[0, 1, w] - 8*Pi^2*G[0, -1, 0, w] - 8*Pi^2*G[0, 0, -1, w] + 
   14*Pi^2*G[0, 0, 0, w] - 8*Pi^2*G[0, 1, 0, w] - 
   (8*I)*Pi*G[0, -1, 0, 0, w] - (8*I)*Pi*G[0, 0, -1, 0, w] - 
   (4*I)*Pi*G[0, 0, 0, -1, w] + (14*I)*Pi*G[0, 0, 0, 0, w] - 
   (8*I)*Pi*G[0, 1, 0, 0, w] - (2*I)*Pi^3*G[0, w]*Log[2] + 
   ((2*I)/3)*Pi^3*G[0, w]*Log[8] - 4*Pi^2*Zeta[3] - 
   (4*I)*Pi*G[0, w]*Zeta[3]}, {0, 0, 0, (2*I)*Pi^3 - 2*Pi^2*G[0, w] - 
   (2*I)*Pi*G[0, 0, w], (20*Pi^4)/3 - (6*I)*Pi^3*G[-1, w] + 
   ((34*I)/3)*Pi^3*G[0, w] - (8*I)*Pi^3*G[1, w] + 8*Pi^2*G[-1, 0, w] + 
   8*Pi^2*G[0, -1, w] - 14*Pi^2*G[0, 0, w] + 8*Pi^2*G[1, 0, w] + 
   (8*I)*Pi*G[-1, 0, 0, w] + (8*I)*Pi*G[0, -1, 0, w] + 
   (4*I)*Pi*G[0, 0, -1, w] - (14*I)*Pi*G[0, 0, 0, w] + 
   (8*I)*Pi*G[1, 0, 0, w] - ((2*I)/3)*Pi^3*Log[8] + (11*I)*Pi*Zeta[3], Non4}, 
 {0, 0, 0, 0, ((32*I)/3)*Pi^3*G[-1, w] + (4*I)*Pi^3*G[1, w] - 
   (((16*I)/3)*Pi^3*G[x1, w])/(x1 - x2) + (((32*I)/3)*Pi^3*x1*G[x1, w])/
    (x1 - x2) + (((16*I)/3)*Pi^3*G[x2, w])/(x1 - x2) - 
   (((32*I)/3)*Pi^3*x2*G[x2, w])/(x1 - x2) + 16*Pi^2*G[-1, -1, w] - 
   16*Pi^2*G[-1, 0, w] + 16*Pi^2*G[-1, 1, w] - 4*Pi^2*G[0, -1, w] - 
   4*Pi^2*G[0, 1, w] + 16*Pi^2*G[1, -1, w] - 6*Pi^2*G[1, 0, w] + 
   8*Pi^2*G[1, 1, w] + (8*Pi^2*G[x1, 0, w])/(x1 - x2) - 
   (16*Pi^2*x1*G[x1, 0, w])/(x1 - x2) + (2*Pi^2*G[x1, 1, w])/(x1 - x2) - 
   (4*Pi^2*x1*G[x1, 1, w])/(x1 - x2) - (8*Pi^2*G[x2, 0, w])/(x1 - x2) + 
   (16*Pi^2*x2*G[x2, 0, w])/(x1 - x2) - (2*Pi^2*G[x2, 1, w])/(x1 - x2) + 
   (4*Pi^2*x2*G[x2, 1, w])/(x1 - x2) + (16*I)*Pi*G[-1, -1, 0, w] - 
   (16*I)*Pi*G[-1, 0, 0, w] + (16*I)*Pi*G[-1, 1, 0, w] - 
   (16*I)*Pi*G[0, -1, -1, w] - (4*I)*Pi*G[0, -1, 0, w] - 
   (8*I)*Pi*G[0, -1, 1, w] + (4*I)*Pi*G[0, 0, -1, w] + 
   (2*I)*Pi*G[0, 0, 1, w] - (8*I)*Pi*G[0, 1, -1, w] - 
   (4*I)*Pi*G[0, 1, 0, w] - (4*I)*Pi*G[0, 1, 1, w] + 
   (16*I)*Pi*G[1, -1, 0, w] - (8*I)*Pi*G[1, 0, -1, w] - 
   (6*I)*Pi*G[1, 0, 0, w] - (4*I)*Pi*G[1, 0, 1, w] + (8*I)*Pi*G[1, 1, 0, w] - 
   ((12*I)*Pi*G[x1, 0, -1, w])/(x1 - x2) + ((24*I)*Pi*x1*G[x1, 0, -1, w])/
    (x1 - x2) + ((8*I)*Pi*G[x1, 0, 0, w])/(x1 - x2) - 
   ((16*I)*Pi*x1*G[x1, 0, 0, w])/(x1 - x2) - ((6*I)*Pi*G[x1, 0, 1, w])/
    (x1 - x2) + ((12*I)*Pi*x1*G[x1, 0, 1, w])/(x1 - x2) + 
   ((2*I)*Pi*G[x1, 1, 0, w])/(x1 - x2) - ((4*I)*Pi*x1*G[x1, 1, 0, w])/
    (x1 - x2) + ((12*I)*Pi*G[x2, 0, -1, w])/(x1 - x2) - 
   ((24*I)*Pi*x2*G[x2, 0, -1, w])/(x1 - x2) - ((8*I)*Pi*G[x2, 0, 0, w])/
    (x1 - x2) + ((16*I)*Pi*x2*G[x2, 0, 0, w])/(x1 - x2) + 
   ((6*I)*Pi*G[x2, 0, 1, w])/(x1 - x2) - ((12*I)*Pi*x2*G[x2, 0, 1, w])/
    (x1 - x2) - ((2*I)*Pi*G[x2, 1, 0, w])/(x1 - x2) + 
   ((4*I)*Pi*x2*G[x2, 1, 0, w])/(x1 - x2), (104*Pi^4*G[-1, w])/3 + 
   13*Pi^4*G[1, w] - (52*Pi^4*G[x1, w])/(3*(x1 - x2)) + 
   (104*Pi^4*x1*G[x1, w])/(3*(x1 - x2)) + (52*Pi^4*G[x2, w])/(3*(x1 - x2)) - 
   (104*Pi^4*x2*G[x2, w])/(3*(x1 - x2)) - ((440*I)/3)*Pi^3*G[-1, -1, w] + 
   ((200*I)/3)*Pi^3*G[-1, 0, w] - ((248*I)/3)*Pi^3*G[-1, 1, w] - 
   (6*I)*Pi^3*G[0, -1, w] + ((46*I)/3)*Pi^3*G[0, 1, w] + 
   (((64*I)/3)*Pi^3*G[0, x1, w])/(x1 - x2) - 
   (((128*I)/3)*Pi^3*x1*G[0, x1, w])/(x1 - x2) - 
   (((64*I)/3)*Pi^3*G[0, x2, w])/(x1 - x2) + 
   (((128*I)/3)*Pi^3*x2*G[0, x2, w])/(x1 - x2) - 
   ((248*I)/3)*Pi^3*G[1, -1, w] + (25*I)*Pi^3*G[1, 0, w] - 
   ((100*I)/3)*Pi^3*G[1, 1, w] - (((64*I)/3)*Pi^3*G[1, x1, w])/(x1 - x2) + 
   (((128*I)/3)*Pi^3*x1*G[1, x1, w])/(x1 - x2) + 
   (((64*I)/3)*Pi^3*G[1, x2, w])/(x1 - x2) - 
   (((128*I)/3)*Pi^3*x2*G[1, x2, w])/(x1 - x2) - 
   (((100*I)/3)*Pi^3*G[x1, 0, w])/(x1 - x2) + 
   (((200*I)/3)*Pi^3*x1*G[x1, 0, w])/(x1 - x2) - ((15*I)*Pi^3*G[x1, 1, w])/
    (x1 - x2) + ((30*I)*Pi^3*x1*G[x1, 1, w])/(x1 - x2) + 
   (((32*I)/3)*Pi^3*G[x1, x1, w])/(x1 - x2)^2 - 
   (((128*I)/3)*Pi^3*x1*G[x1, x1, w])/(x1 - x2)^2 + 
   (((128*I)/3)*Pi^3*x1^2*G[x1, x1, w])/(x1 - x2)^2 - 
   (((32*I)/3)*Pi^3*G[x1, x2, w])/(x1 - x2)^2 + 
   (((64*I)/3)*Pi^3*x1*G[x1, x2, w])/(x1 - x2)^2 + 
   (((64*I)/3)*Pi^3*x2*G[x1, x2, w])/(x1 - x2)^2 - 
   (((128*I)/3)*Pi^3*x1*x2*G[x1, x2, w])/(x1 - x2)^2 + 
   (((100*I)/3)*Pi^3*G[x2, 0, w])/(x1 - x2) - 
   (((200*I)/3)*Pi^3*x2*G[x2, 0, w])/(x1 - x2) + ((15*I)*Pi^3*G[x2, 1, w])/
    (x1 - x2) - ((30*I)*Pi^3*x2*G[x2, 1, w])/(x1 - x2) - 
   (((32*I)/3)*Pi^3*G[x2, x1, w])/(x1 - x2)^2 + 
   (((64*I)/3)*Pi^3*x1*G[x2, x1, w])/(x1 - x2)^2 + 
   (((64*I)/3)*Pi^3*x2*G[x2, x1, w])/(x1 - x2)^2 - 
   (((128*I)/3)*Pi^3*x1*x2*G[x2, x1, w])/(x1 - x2)^2 + 
   (((32*I)/3)*Pi^3*G[x2, x2, w])/(x1 - x2)^2 - 
   (((128*I)/3)*Pi^3*x2*G[x2, x2, w])/(x1 - x2)^2 + 
   (((128*I)/3)*Pi^3*x2^2*G[x2, x2, w])/(x1 - x2)^2 - 
   224*Pi^2*G[-1, -1, -1, w] + 216*Pi^2*G[-1, -1, 0, w] - 
   128*Pi^2*G[-1, -1, 1, w] + 128*Pi^2*G[-1, 0, -1, w] - 
   96*Pi^2*G[-1, 0, 0, w] + 56*Pi^2*G[-1, 0, 1, w] - 
   128*Pi^2*G[-1, 1, -1, w] + 120*Pi^2*G[-1, 1, 0, w] - 
   32*Pi^2*G[-1, 1, 1, w] - 32*Pi^2*G[0, -1, -1, w] + 
   10*Pi^2*G[0, -1, 0, w] - 12*Pi^2*G[0, -1, 1, w] + 14*Pi^2*G[0, 0, -1, w] + 
   4*Pi^2*G[0, 0, 1, w] - 12*Pi^2*G[0, 1, -1, w] - 22*Pi^2*G[0, 1, 0, w] - 
   28*Pi^2*G[0, 1, 1, w] - (32*Pi^2*G[0, x1, 0, w])/(x1 - x2) + 
   (64*Pi^2*x1*G[0, x1, 0, w])/(x1 - x2) - (8*Pi^2*G[0, x1, 1, w])/
    (x1 - x2) + (16*Pi^2*x1*G[0, x1, 1, w])/(x1 - x2) + 
   (32*Pi^2*G[0, x2, 0, w])/(x1 - x2) - (64*Pi^2*x2*G[0, x2, 0, w])/
    (x1 - x2) + (8*Pi^2*G[0, x2, 1, w])/(x1 - x2) - 
   (16*Pi^2*x2*G[0, x2, 1, w])/(x1 - x2) - 128*Pi^2*G[1, -1, -1, w] + 
   120*Pi^2*G[1, -1, 0, w] - 32*Pi^2*G[1, -1, 1, w] + 
   12*Pi^2*G[1, 0, -1, w] - 36*Pi^2*G[1, 0, 0, w] - 4*Pi^2*G[1, 0, 1, w] - 
   32*Pi^2*G[1, 1, -1, w] + 48*Pi^2*G[1, 1, 0, w] + 
   (32*Pi^2*G[1, x1, 0, w])/(x1 - x2) - (64*Pi^2*x1*G[1, x1, 0, w])/
    (x1 - x2) + (8*Pi^2*G[1, x1, 1, w])/(x1 - x2) - 
   (16*Pi^2*x1*G[1, x1, 1, w])/(x1 - x2) - (32*Pi^2*G[1, x2, 0, w])/
    (x1 - x2) + (64*Pi^2*x2*G[1, x2, 0, w])/(x1 - x2) - 
   (8*Pi^2*G[1, x2, 1, w])/(x1 - x2) + (16*Pi^2*x2*G[1, x2, 1, w])/
    (x1 - x2) - (138*Pi^2*G[x1, 0, -1, w])/(x1 - x2) + 
   (276*Pi^2*x1*G[x1, 0, -1, w])/(x1 - x2) + (48*Pi^2*G[x1, 0, 0, w])/
    (x1 - x2) - (96*Pi^2*x1*G[x1, 0, 0, w])/(x1 - x2) - 
   (62*Pi^2*G[x1, 0, 1, w])/(x1 - x2) + (124*Pi^2*x1*G[x1, 0, 1, w])/
    (x1 - x2) + (22*Pi^2*G[x1, 1, 0, w])/(x1 - x2) - 
   (44*Pi^2*x1*G[x1, 1, 0, w])/(x1 - x2) - (4*Pi^2*G[x1, 1, 1, w])/
    (x1 - x2) + (8*Pi^2*x1*G[x1, 1, 1, w])/(x1 - x2) - 
   (16*Pi^2*G[x1, x1, 0, w])/(x1 - x2)^2 + (64*Pi^2*x1*G[x1, x1, 0, w])/
    (x1 - x2)^2 - (64*Pi^2*x1^2*G[x1, x1, 0, w])/(x1 - x2)^2 - 
   (4*Pi^2*G[x1, x1, 1, w])/(x1 - x2)^2 + (16*Pi^2*x1*G[x1, x1, 1, w])/
    (x1 - x2)^2 - (16*Pi^2*x1^2*G[x1, x1, 1, w])/(x1 - x2)^2 + 
   (16*Pi^2*G[x1, x2, 0, w])/(x1 - x2)^2 - (32*Pi^2*x1*G[x1, x2, 0, w])/
    (x1 - x2)^2 - (32*Pi^2*x2*G[x1, x2, 0, w])/(x1 - x2)^2 + 
   (64*Pi^2*x1*x2*G[x1, x2, 0, w])/(x1 - x2)^2 + 
   (4*Pi^2*G[x1, x2, 1, w])/(x1 - x2)^2 - (8*Pi^2*x1*G[x1, x2, 1, w])/
    (x1 - x2)^2 - (8*Pi^2*x2*G[x1, x2, 1, w])/(x1 - x2)^2 + 
   (16*Pi^2*x1*x2*G[x1, x2, 1, w])/(x1 - x2)^2 + (138*Pi^2*G[x2, 0, -1, w])/
    (x1 - x2) - (276*Pi^2*x2*G[x2, 0, -1, w])/(x1 - x2) - 
   (48*Pi^2*G[x2, 0, 0, w])/(x1 - x2) + (96*Pi^2*x2*G[x2, 0, 0, w])/
    (x1 - x2) + (62*Pi^2*G[x2, 0, 1, w])/(x1 - x2) - 
   (124*Pi^2*x2*G[x2, 0, 1, w])/(x1 - x2) - (22*Pi^2*G[x2, 1, 0, w])/
    (x1 - x2) + (44*Pi^2*x2*G[x2, 1, 0, w])/(x1 - x2) + 
   (4*Pi^2*G[x2, 1, 1, w])/(x1 - x2) - (8*Pi^2*x2*G[x2, 1, 1, w])/(x1 - x2) + 
   (16*Pi^2*G[x2, x1, 0, w])/(x1 - x2)^2 - (32*Pi^2*x1*G[x2, x1, 0, w])/
    (x1 - x2)^2 - (32*Pi^2*x2*G[x2, x1, 0, w])/(x1 - x2)^2 + 
   (64*Pi^2*x1*x2*G[x2, x1, 0, w])/(x1 - x2)^2 + 
   (4*Pi^2*G[x2, x1, 1, w])/(x1 - x2)^2 - (8*Pi^2*x1*G[x2, x1, 1, w])/
    (x1 - x2)^2 - (8*Pi^2*x2*G[x2, x1, 1, w])/(x1 - x2)^2 + 
   (16*Pi^2*x1*x2*G[x2, x1, 1, w])/(x1 - x2)^2 - (16*Pi^2*G[x2, x2, 0, w])/
    (x1 - x2)^2 + (64*Pi^2*x2*G[x2, x2, 0, w])/(x1 - x2)^2 - 
   (64*Pi^2*x2^2*G[x2, x2, 0, w])/(x1 - x2)^2 - (4*Pi^2*G[x2, x2, 1, w])/
    (x1 - x2)^2 + (16*Pi^2*x2*G[x2, x2, 1, w])/(x1 - x2)^2 - 
   (16*Pi^2*x2^2*G[x2, x2, 1, w])/(x1 - x2)^2 - 
   (224*I)*Pi*G[-1, -1, -1, 0, w] - (64*I)*Pi*G[-1, -1, 0, -1, w] + 
   (216*I)*Pi*G[-1, -1, 0, 0, w] - (16*I)*Pi*G[-1, -1, 0, 1, w] - 
   (128*I)*Pi*G[-1, -1, 1, 0, w] + (64*I)*Pi*G[-1, 0, -1, -1, w] + 
   (128*I)*Pi*G[-1, 0, -1, 0, w] + (32*I)*Pi*G[-1, 0, -1, 1, w] + 
   (16*I)*Pi*G[-1, 0, 0, -1, w] - (96*I)*Pi*G[-1, 0, 0, 0, w] - 
   (8*I)*Pi*G[-1, 0, 0, 1, w] + (32*I)*Pi*G[-1, 0, 1, -1, w] + 
   (56*I)*Pi*G[-1, 0, 1, 0, w] + (16*I)*Pi*G[-1, 0, 1, 1, w] - 
   (128*I)*Pi*G[-1, 1, -1, 0, w] - (64*I)*Pi*G[-1, 1, 0, -1, w] + 
   (120*I)*Pi*G[-1, 1, 0, 0, w] - (16*I)*Pi*G[-1, 1, 0, 1, w] - 
   (32*I)*Pi*G[-1, 1, 1, 0, w] + (288*I)*Pi*G[0, -1, -1, -1, w] - 
   (32*I)*Pi*G[0, -1, -1, 0, w] + (128*I)*Pi*G[0, -1, -1, 1, w] - 
   (144*I)*Pi*G[0, -1, 0, -1, w] + (10*I)*Pi*G[0, -1, 0, 0, w] - 
   (76*I)*Pi*G[0, -1, 0, 1, w] + (128*I)*Pi*G[0, -1, 1, -1, w] - 
   (12*I)*Pi*G[0, -1, 1, 0, w] + (56*I)*Pi*G[0, -1, 1, 1, w] - 
   (96*I)*Pi*G[0, 0, -1, -1, w] + (14*I)*Pi*G[0, 0, -1, 0, w] - 
   (44*I)*Pi*G[0, 0, -1, 1, w] + (20*I)*Pi*G[0, 0, 0, -1, w] + 
   (10*I)*Pi*G[0, 0, 0, 1, w] - (44*I)*Pi*G[0, 0, 1, -1, w] + 
   (4*I)*Pi*G[0, 0, 1, 0, w] - (20*I)*Pi*G[0, 0, 1, 1, w] + 
   (128*I)*Pi*G[0, 1, -1, -1, w] - (12*I)*Pi*G[0, 1, -1, 0, w] + 
   (56*I)*Pi*G[0, 1, -1, 1, w] - (64*I)*Pi*G[0, 1, 0, -1, w] - 
   (22*I)*Pi*G[0, 1, 0, 0, w] - (36*I)*Pi*G[0, 1, 0, 1, w] + 
   (56*I)*Pi*G[0, 1, 1, -1, w] - (28*I)*Pi*G[0, 1, 1, 0, w] + 
   (24*I)*Pi*G[0, 1, 1, 1, w] + ((48*I)*Pi*G[0, x1, 0, -1, w])/(x1 - x2) - 
   ((96*I)*Pi*x1*G[0, x1, 0, -1, w])/(x1 - x2) - 
   ((32*I)*Pi*G[0, x1, 0, 0, w])/(x1 - x2) + ((64*I)*Pi*x1*G[0, x1, 0, 0, w])/
    (x1 - x2) + ((24*I)*Pi*G[0, x1, 0, 1, w])/(x1 - x2) - 
   ((48*I)*Pi*x1*G[0, x1, 0, 1, w])/(x1 - x2) - ((8*I)*Pi*G[0, x1, 1, 0, w])/
    (x1 - x2) + ((16*I)*Pi*x1*G[0, x1, 1, 0, w])/(x1 - x2) - 
   ((48*I)*Pi*G[0, x2, 0, -1, w])/(x1 - x2) + 
   ((96*I)*Pi*x2*G[0, x2, 0, -1, w])/(x1 - x2) + 
   ((32*I)*Pi*G[0, x2, 0, 0, w])/(x1 - x2) - ((64*I)*Pi*x2*G[0, x2, 0, 0, w])/
    (x1 - x2) - ((24*I)*Pi*G[0, x2, 0, 1, w])/(x1 - x2) + 
   ((48*I)*Pi*x2*G[0, x2, 0, 1, w])/(x1 - x2) + ((8*I)*Pi*G[0, x2, 1, 0, w])/
    (x1 - x2) - ((16*I)*Pi*x2*G[0, x2, 1, 0, w])/(x1 - x2) - 
   (128*I)*Pi*G[1, -1, -1, 0, w] - (64*I)*Pi*G[1, -1, 0, -1, w] + 
   (120*I)*Pi*G[1, -1, 0, 0, w] - (16*I)*Pi*G[1, -1, 0, 1, w] - 
   (32*I)*Pi*G[1, -1, 1, 0, w] + (96*I)*Pi*G[1, 0, -1, -1, w] + 
   (12*I)*Pi*G[1, 0, -1, 0, w] + (40*I)*Pi*G[1, 0, -1, 1, w] - 
   (60*I)*Pi*G[1, 0, 0, -1, w] - (36*I)*Pi*G[1, 0, 0, 0, w] - 
   (36*I)*Pi*G[1, 0, 0, 1, w] + (40*I)*Pi*G[1, 0, 1, -1, w] - 
   (4*I)*Pi*G[1, 0, 1, 0, w] + (16*I)*Pi*G[1, 0, 1, 1, w] - 
   (32*I)*Pi*G[1, 1, -1, 0, w] - (48*I)*Pi*G[1, 1, 0, -1, w] + 
   (48*I)*Pi*G[1, 1, 0, 0, w] - (16*I)*Pi*G[1, 1, 0, 1, w] - 
   ((48*I)*Pi*G[1, x1, 0, -1, w])/(x1 - x2) + 
   ((96*I)*Pi*x1*G[1, x1, 0, -1, w])/(x1 - x2) + 
   ((32*I)*Pi*G[1, x1, 0, 0, w])/(x1 - x2) - ((64*I)*Pi*x1*G[1, x1, 0, 0, w])/
    (x1 - x2) - ((24*I)*Pi*G[1, x1, 0, 1, w])/(x1 - x2) + 
   ((48*I)*Pi*x1*G[1, x1, 0, 1, w])/(x1 - x2) + ((8*I)*Pi*G[1, x1, 1, 0, w])/
    (x1 - x2) - ((16*I)*Pi*x1*G[1, x1, 1, 0, w])/(x1 - x2) + 
   ((48*I)*Pi*G[1, x2, 0, -1, w])/(x1 - x2) - 
   ((96*I)*Pi*x2*G[1, x2, 0, -1, w])/(x1 - x2) - 
   ((32*I)*Pi*G[1, x2, 0, 0, w])/(x1 - x2) + ((64*I)*Pi*x2*G[1, x2, 0, 0, w])/
    (x1 - x2) + ((24*I)*Pi*G[1, x2, 0, 1, w])/(x1 - x2) - 
   ((48*I)*Pi*x2*G[1, x2, 0, 1, w])/(x1 - x2) - ((8*I)*Pi*G[1, x2, 1, 0, w])/
    (x1 - x2) + ((16*I)*Pi*x2*G[1, x2, 1, 0, w])/(x1 - x2) + 
   ((192*I)*Pi*G[x1, 0, -1, -1, w])/(x1 - x2) - 
   ((384*I)*Pi*x1*G[x1, 0, -1, -1, w])/(x1 - x2) - 
   ((138*I)*Pi*G[x1, 0, -1, 0, w])/(x1 - x2) + 
   ((276*I)*Pi*x1*G[x1, 0, -1, 0, w])/(x1 - x2) + 
   ((84*I)*Pi*G[x1, 0, -1, 1, w])/(x1 - x2) - 
   ((168*I)*Pi*x1*G[x1, 0, -1, 1, w])/(x1 - x2) - 
   ((100*I)*Pi*G[x1, 0, 0, -1, w])/(x1 - x2) + 
   ((200*I)*Pi*x1*G[x1, 0, 0, -1, w])/(x1 - x2) + 
   ((48*I)*Pi*G[x1, 0, 0, 0, w])/(x1 - x2) - ((96*I)*Pi*x1*G[x1, 0, 0, 0, w])/
    (x1 - x2) - ((42*I)*Pi*G[x1, 0, 0, 1, w])/(x1 - x2) + 
   ((84*I)*Pi*x1*G[x1, 0, 0, 1, w])/(x1 - x2) + 
   ((84*I)*Pi*G[x1, 0, 1, -1, w])/(x1 - x2) - 
   ((168*I)*Pi*x1*G[x1, 0, 1, -1, w])/(x1 - x2) - 
   ((62*I)*Pi*G[x1, 0, 1, 0, w])/(x1 - x2) + 
   ((124*I)*Pi*x1*G[x1, 0, 1, 0, w])/(x1 - x2) + 
   ((36*I)*Pi*G[x1, 0, 1, 1, w])/(x1 - x2) - ((72*I)*Pi*x1*G[x1, 0, 1, 1, w])/
    (x1 - x2) - ((28*I)*Pi*G[x1, 1, 0, -1, w])/(x1 - x2) + 
   ((56*I)*Pi*x1*G[x1, 1, 0, -1, w])/(x1 - x2) + 
   ((22*I)*Pi*G[x1, 1, 0, 0, w])/(x1 - x2) - ((44*I)*Pi*x1*G[x1, 1, 0, 0, w])/
    (x1 - x2) - ((12*I)*Pi*G[x1, 1, 0, 1, w])/(x1 - x2) + 
   ((24*I)*Pi*x1*G[x1, 1, 0, 1, w])/(x1 - x2) - ((4*I)*Pi*G[x1, 1, 1, 0, w])/
    (x1 - x2) + ((8*I)*Pi*x1*G[x1, 1, 1, 0, w])/(x1 - x2) + 
   ((24*I)*Pi*G[x1, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((96*I)*Pi*x1*G[x1, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((96*I)*Pi*x1^2*G[x1, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*G[x1, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((64*I)*Pi*x1*G[x1, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((64*I)*Pi*x1^2*G[x1, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((12*I)*Pi*G[x1, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1*G[x1, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x1^2*G[x1, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((4*I)*Pi*G[x1, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*x1*G[x1, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*x1^2*G[x1, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((24*I)*Pi*G[x1, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x1*G[x1, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x2*G[x1, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((96*I)*Pi*x1*x2*G[x1, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*G[x1, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((32*I)*Pi*x1*G[x1, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((32*I)*Pi*x2*G[x1, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((64*I)*Pi*x1*x2*G[x1, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*G[x1, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*x1*G[x1, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*x2*G[x1, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1*x2*G[x1, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((4*I)*Pi*G[x1, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((8*I)*Pi*x1*G[x1, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((8*I)*Pi*x2*G[x1, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*x1*x2*G[x1, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((192*I)*Pi*G[x2, 0, -1, -1, w])/(x1 - x2) + 
   ((384*I)*Pi*x2*G[x2, 0, -1, -1, w])/(x1 - x2) + 
   ((138*I)*Pi*G[x2, 0, -1, 0, w])/(x1 - x2) - 
   ((276*I)*Pi*x2*G[x2, 0, -1, 0, w])/(x1 - x2) - 
   ((84*I)*Pi*G[x2, 0, -1, 1, w])/(x1 - x2) + 
   ((168*I)*Pi*x2*G[x2, 0, -1, 1, w])/(x1 - x2) + 
   ((100*I)*Pi*G[x2, 0, 0, -1, w])/(x1 - x2) - 
   ((200*I)*Pi*x2*G[x2, 0, 0, -1, w])/(x1 - x2) - 
   ((48*I)*Pi*G[x2, 0, 0, 0, w])/(x1 - x2) + ((96*I)*Pi*x2*G[x2, 0, 0, 0, w])/
    (x1 - x2) + ((42*I)*Pi*G[x2, 0, 0, 1, w])/(x1 - x2) - 
   ((84*I)*Pi*x2*G[x2, 0, 0, 1, w])/(x1 - x2) - 
   ((84*I)*Pi*G[x2, 0, 1, -1, w])/(x1 - x2) + 
   ((168*I)*Pi*x2*G[x2, 0, 1, -1, w])/(x1 - x2) + 
   ((62*I)*Pi*G[x2, 0, 1, 0, w])/(x1 - x2) - 
   ((124*I)*Pi*x2*G[x2, 0, 1, 0, w])/(x1 - x2) - 
   ((36*I)*Pi*G[x2, 0, 1, 1, w])/(x1 - x2) + ((72*I)*Pi*x2*G[x2, 0, 1, 1, w])/
    (x1 - x2) + ((28*I)*Pi*G[x2, 1, 0, -1, w])/(x1 - x2) - 
   ((56*I)*Pi*x2*G[x2, 1, 0, -1, w])/(x1 - x2) - 
   ((22*I)*Pi*G[x2, 1, 0, 0, w])/(x1 - x2) + ((44*I)*Pi*x2*G[x2, 1, 0, 0, w])/
    (x1 - x2) + ((12*I)*Pi*G[x2, 1, 0, 1, w])/(x1 - x2) - 
   ((24*I)*Pi*x2*G[x2, 1, 0, 1, w])/(x1 - x2) + ((4*I)*Pi*G[x2, 1, 1, 0, w])/
    (x1 - x2) - ((8*I)*Pi*x2*G[x2, 1, 1, 0, w])/(x1 - x2) - 
   ((24*I)*Pi*G[x2, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x1*G[x2, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x2*G[x2, x1, 0, -1, w])/(x1 - x2)^2 - 
   ((96*I)*Pi*x1*x2*G[x2, x1, 0, -1, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*G[x2, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((32*I)*Pi*x1*G[x2, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((32*I)*Pi*x2*G[x2, x1, 0, 0, w])/(x1 - x2)^2 + 
   ((64*I)*Pi*x1*x2*G[x2, x1, 0, 0, w])/(x1 - x2)^2 - 
   ((12*I)*Pi*G[x2, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*x1*G[x2, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*x2*G[x2, x1, 0, 1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x1*x2*G[x2, x1, 0, 1, w])/(x1 - x2)^2 + 
   ((4*I)*Pi*G[x2, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((8*I)*Pi*x1*G[x2, x1, 1, 0, w])/(x1 - x2)^2 - 
   ((8*I)*Pi*x2*G[x2, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*x1*x2*G[x2, x1, 1, 0, w])/(x1 - x2)^2 + 
   ((24*I)*Pi*G[x2, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((96*I)*Pi*x2*G[x2, x2, 0, -1, w])/(x1 - x2)^2 + 
   ((96*I)*Pi*x2^2*G[x2, x2, 0, -1, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*G[x2, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((64*I)*Pi*x2*G[x2, x2, 0, 0, w])/(x1 - x2)^2 - 
   ((64*I)*Pi*x2^2*G[x2, x2, 0, 0, w])/(x1 - x2)^2 + 
   ((12*I)*Pi*G[x2, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((48*I)*Pi*x2*G[x2, x2, 0, 1, w])/(x1 - x2)^2 + 
   ((48*I)*Pi*x2^2*G[x2, x2, 0, 1, w])/(x1 - x2)^2 - 
   ((4*I)*Pi*G[x2, x2, 1, 0, w])/(x1 - x2)^2 + 
   ((16*I)*Pi*x2*G[x2, x2, 1, 0, w])/(x1 - x2)^2 - 
   ((16*I)*Pi*x2^2*G[x2, x2, 1, 0, w])/(x1 - x2)^2 - 
   (4*I)*Pi*G[-1, w]*Zeta[3] - (42*I)*Pi*G[1, w]*Zeta[3] - 
   ((28*I)*Pi*G[x1, w]*Zeta[3])/(x1 - x2) + ((56*I)*Pi*x1*G[x1, w]*Zeta[3])/
    (x1 - x2) + ((28*I)*Pi*G[x2, w]*Zeta[3])/(x1 - x2) - 
   ((56*I)*Pi*x2*G[x2, w]*Zeta[3])/(x1 - x2)}, 
 {0, 0, 0, 0, (8*I)*Pi^3*G[-1, w] + (4*I)*Pi^3*G[1, w] - 
   12*Pi^2*G[-1, 0, w] + 4*Pi^2*G[0, -1, w] + 2*Pi^2*G[0, 1, w] - 
   6*Pi^2*G[1, 0, w] - (12*I)*Pi*G[-1, 0, 0, w] + (4*I)*Pi*G[0, -1, 0, w] + 
   (8*I)*Pi*G[0, 0, -1, w] + (4*I)*Pi*G[0, 0, 1, w] + 
   (2*I)*Pi*G[0, 1, 0, w] - (6*I)*Pi*G[1, 0, 0, w] + (3*I)*Pi*Zeta[3], 
  (I/20)*Pi^5 + 26*Pi^4*G[-1, w] + 13*Pi^4*G[1, w] - 
   (64*I)*Pi^3*G[-1, -1, w] + (50*I)*Pi^3*G[-1, 0, w] - 
   (8*I)*Pi^3*G[-1, 1, w] + (14*I)*Pi^3*G[0, -1, w] - (I/3)*Pi^3*G[0, 1, w] - 
   ((16*I)*Pi^3*G[0, x1, w])/(x1 - x2) + ((32*I)*Pi^3*x1*G[0, x1, w])/
    (x1 - x2) + ((16*I)*Pi^3*G[0, x2, w])/(x1 - x2) - 
   ((32*I)*Pi^3*x2*G[0, x2, w])/(x1 - x2) - (8*I)*Pi^3*G[1, -1, w] + 
   (25*I)*Pi^3*G[1, 0, w] + (8*I)*Pi^3*G[1, 1, w] + 96*Pi^2*G[-1, -1, 0, w] + 
   40*Pi^2*G[-1, 0, -1, w] - 72*Pi^2*G[-1, 0, 0, w] - 4*Pi^2*G[-1, 0, 1, w] + 
   12*Pi^2*G[-1, 1, 0, w] - 32*Pi^2*G[0, -1, -1, w] - 
   22*Pi^2*G[0, -1, 0, w] + 72*Pi^2*G[0, 0, -1, w] + 44*Pi^2*G[0, 0, 1, w] + 
   4*Pi^2*G[0, 1, 1, w] + (24*Pi^2*G[0, x1, 0, w])/(x1 - x2) - 
   (48*Pi^2*x1*G[0, x1, 0, w])/(x1 - x2) + (6*Pi^2*G[0, x1, 1, w])/
    (x1 - x2) - (12*Pi^2*x1*G[0, x1, 1, w])/(x1 - x2) - 
   (24*Pi^2*G[0, x2, 0, w])/(x1 - x2) + (48*Pi^2*x2*G[0, x2, 0, w])/
    (x1 - x2) - (6*Pi^2*G[0, x2, 1, w])/(x1 - x2) + 
   (12*Pi^2*x2*G[0, x2, 1, w])/(x1 - x2) + 12*Pi^2*G[1, -1, 0, w] + 
   32*Pi^2*G[1, 0, -1, w] - 36*Pi^2*G[1, 0, 0, w] + 4*Pi^2*G[1, 0, 1, w] - 
   12*Pi^2*G[1, 1, 0, w] + (96*I)*Pi*G[-1, -1, 0, 0, w] + 
   (40*I)*Pi*G[-1, 0, -1, 0, w] + (8*I)*Pi*G[-1, 0, 0, -1, w] - 
   (72*I)*Pi*G[-1, 0, 0, 0, w] - (8*I)*Pi*G[-1, 0, 0, 1, w] - 
   (4*I)*Pi*G[-1, 0, 1, 0, w] + (12*I)*Pi*G[-1, 1, 0, 0, w] - 
   (32*I)*Pi*G[0, -1, -1, 0, w] - (24*I)*Pi*G[0, -1, 0, -1, w] - 
   (22*I)*Pi*G[0, -1, 0, 0, w] - (8*I)*Pi*G[0, -1, 0, 1, w] - 
   (128*I)*Pi*G[0, 0, -1, -1, w] + (72*I)*Pi*G[0, 0, -1, 0, w] - 
   (56*I)*Pi*G[0, 0, -1, 1, w] + (52*I)*Pi*G[0, 0, 0, -1, w] + 
   (26*I)*Pi*G[0, 0, 0, 1, w] - (56*I)*Pi*G[0, 0, 1, -1, w] + 
   (44*I)*Pi*G[0, 0, 1, 0, w] - (24*I)*Pi*G[0, 0, 1, 1, w] - 
   (4*I)*Pi*G[0, 1, 0, -1, w] + (4*I)*Pi*G[0, 1, 1, 0, w] - 
   ((36*I)*Pi*G[0, x1, 0, -1, w])/(x1 - x2) + 
   ((72*I)*Pi*x1*G[0, x1, 0, -1, w])/(x1 - x2) + 
   ((24*I)*Pi*G[0, x1, 0, 0, w])/(x1 - x2) - ((48*I)*Pi*x1*G[0, x1, 0, 0, w])/
    (x1 - x2) - ((18*I)*Pi*G[0, x1, 0, 1, w])/(x1 - x2) + 
   ((36*I)*Pi*x1*G[0, x1, 0, 1, w])/(x1 - x2) + ((6*I)*Pi*G[0, x1, 1, 0, w])/
    (x1 - x2) - ((12*I)*Pi*x1*G[0, x1, 1, 0, w])/(x1 - x2) + 
   ((36*I)*Pi*G[0, x2, 0, -1, w])/(x1 - x2) - 
   ((72*I)*Pi*x2*G[0, x2, 0, -1, w])/(x1 - x2) - 
   ((24*I)*Pi*G[0, x2, 0, 0, w])/(x1 - x2) + ((48*I)*Pi*x2*G[0, x2, 0, 0, w])/
    (x1 - x2) + ((18*I)*Pi*G[0, x2, 0, 1, w])/(x1 - x2) - 
   ((36*I)*Pi*x2*G[0, x2, 0, 1, w])/(x1 - x2) - ((6*I)*Pi*G[0, x2, 1, 0, w])/
    (x1 - x2) + ((12*I)*Pi*x2*G[0, x2, 1, 0, w])/(x1 - x2) + 
   (12*I)*Pi*G[1, -1, 0, 0, w] + (32*I)*Pi*G[1, 0, -1, 0, w] + 
   (28*I)*Pi*G[1, 0, 0, -1, w] - (36*I)*Pi*G[1, 0, 0, 0, w] + 
   (8*I)*Pi*G[1, 0, 0, 1, w] + (4*I)*Pi*G[1, 0, 1, 0, w] - 
   (12*I)*Pi*G[1, 1, 0, 0, w] + 15*Pi^2*Zeta[3] - (6*I)*Pi*G[-1, w]*Zeta[3] + 
   (15*I)*Pi*G[0, w]*Zeta[3] + (6*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, 0, 0, 0, ((53*I)/45)*Pi^5 - (10*Pi^4*G[0, w])/3 - 
   ((80*I)/3)*Pi^3*G[0, -1, w] - ((16*I)/3)*Pi^3*G[0, 0, w] - 
   (24*I)*Pi^3*G[0, 1, w] - 32*Pi^2*G[0, -1, -1, w] + 
   40*Pi^2*G[0, -1, 0, w] - 96*Pi^2*G[0, -1, 1, w] + 64*Pi^2*G[0, 0, -1, w] + 
   6*Pi^2*G[0, 0, 0, w] + 60*Pi^2*G[0, 0, 1, w] - 96*Pi^2*G[0, 1, -1, w] + 
   36*Pi^2*G[0, 1, 0, w] - 24*Pi^2*G[0, 1, 1, w] - 
   (32*I)*Pi*G[0, -1, -1, 0, w] + (32*I)*Pi*G[0, -1, 0, -1, w] + 
   (40*I)*Pi*G[0, -1, 0, 0, w] + (16*I)*Pi*G[0, -1, 0, 1, w] - 
   (96*I)*Pi*G[0, -1, 1, 0, w] + (64*I)*Pi*G[0, 0, -1, 0, w] - 
   (32*I)*Pi*G[0, 0, 0, -1, w] + (6*I)*Pi*G[0, 0, 0, 0, w] - 
   (16*I)*Pi*G[0, 0, 0, 1, w] + (60*I)*Pi*G[0, 0, 1, 0, w] - 
   (96*I)*Pi*G[0, 1, -1, 0, w] + (32*I)*Pi*G[0, 1, 0, -1, w] + 
   (36*I)*Pi*G[0, 1, 0, 0, w] + (16*I)*Pi*G[0, 1, 0, 1, w] - 
   (24*I)*Pi*G[0, 1, 1, 0, w] - 32*Pi^2*Zeta[3] - (32*I)*Pi*G[0, w]*Zeta[3]}, 
 {0, 0, 0, 0, 0, ((-139*I)/90)*Pi^5 + (8*Pi^4*G[0, w])/3 - 4*Pi^4*G[1, w] + 
   (4*I)*Pi^3*G[0, -1, w] + ((14*I)/3)*Pi^3*G[0, 0, w] + 
   (12*I)*Pi^3*G[0, 1, w] + (((32*I)/3)*Pi^3*G[0, x1, w])/(x1 - x2) - 
   (((64*I)/3)*Pi^3*x1*G[0, x1, w])/(x1 - x2) - (((32*I)/3)*Pi^3*G[0, x2, w])/
    (x1 - x2) + (((64*I)/3)*Pi^3*x2*G[0, x2, w])/(x1 - x2) - 
   ((20*I)/3)*Pi^3*G[1, 0, w] - (((64*I)/3)*Pi^3*G[1, x1, w])/(x1 - x2) + 
   (((128*I)/3)*Pi^3*x1*G[1, x1, w])/(x1 - x2) + 
   (((64*I)/3)*Pi^3*G[1, x2, w])/(x1 - x2) - 
   (((128*I)/3)*Pi^3*x2*G[1, x2, w])/(x1 - x2) - 8*Pi^2*G[0, -1, 0, w] + 
   16*Pi^2*G[0, 0, -1, w] - 6*Pi^2*G[0, 0, 0, w] + 8*Pi^2*G[0, 0, 1, w] - 
   16*Pi^2*G[0, 1, 0, w] - (16*Pi^2*G[0, x1, 0, w])/(x1 - x2) + 
   (32*Pi^2*x1*G[0, x1, 0, w])/(x1 - x2) - (4*Pi^2*G[0, x1, 1, w])/
    (x1 - x2) + (8*Pi^2*x1*G[0, x1, 1, w])/(x1 - x2) + 
   (16*Pi^2*G[0, x2, 0, w])/(x1 - x2) - (32*Pi^2*x2*G[0, x2, 0, w])/
    (x1 - x2) + (4*Pi^2*G[0, x2, 1, w])/(x1 - x2) - 
   (8*Pi^2*x2*G[0, x2, 1, w])/(x1 - x2) + 8*Pi^2*G[1, 0, 0, w] + 
   8*Pi^2*G[1, 0, 1, w] + (32*Pi^2*G[1, x1, 0, w])/(x1 - x2) - 
   (64*Pi^2*x1*G[1, x1, 0, w])/(x1 - x2) + (8*Pi^2*G[1, x1, 1, w])/
    (x1 - x2) - (16*Pi^2*x1*G[1, x1, 1, w])/(x1 - x2) - 
   (32*Pi^2*G[1, x2, 0, w])/(x1 - x2) + (64*Pi^2*x2*G[1, x2, 0, w])/
    (x1 - x2) - (8*Pi^2*G[1, x2, 1, w])/(x1 - x2) + 
   (16*Pi^2*x2*G[1, x2, 1, w])/(x1 - x2) - (8*I)*Pi*G[0, -1, 0, 0, w] + 
   (16*I)*Pi*G[0, 0, -1, 0, w] + (24*I)*Pi*G[0, 0, 0, -1, w] - 
   (6*I)*Pi*G[0, 0, 0, 0, w] + (12*I)*Pi*G[0, 0, 0, 1, w] + 
   (8*I)*Pi*G[0, 0, 1, 0, w] - (16*I)*Pi*G[0, 1, 0, 0, w] + 
   ((24*I)*Pi*G[0, x1, 0, -1, w])/(x1 - x2) - 
   ((48*I)*Pi*x1*G[0, x1, 0, -1, w])/(x1 - x2) - 
   ((16*I)*Pi*G[0, x1, 0, 0, w])/(x1 - x2) + ((32*I)*Pi*x1*G[0, x1, 0, 0, w])/
    (x1 - x2) + ((12*I)*Pi*G[0, x1, 0, 1, w])/(x1 - x2) - 
   ((24*I)*Pi*x1*G[0, x1, 0, 1, w])/(x1 - x2) - ((4*I)*Pi*G[0, x1, 1, 0, w])/
    (x1 - x2) + ((8*I)*Pi*x1*G[0, x1, 1, 0, w])/(x1 - x2) - 
   ((24*I)*Pi*G[0, x2, 0, -1, w])/(x1 - x2) + 
   ((48*I)*Pi*x2*G[0, x2, 0, -1, w])/(x1 - x2) + 
   ((16*I)*Pi*G[0, x2, 0, 0, w])/(x1 - x2) - ((32*I)*Pi*x2*G[0, x2, 0, 0, w])/
    (x1 - x2) - ((12*I)*Pi*G[0, x2, 0, 1, w])/(x1 - x2) + 
   ((24*I)*Pi*x2*G[0, x2, 0, 1, w])/(x1 - x2) + ((4*I)*Pi*G[0, x2, 1, 0, w])/
    (x1 - x2) - ((8*I)*Pi*x2*G[0, x2, 1, 0, w])/(x1 - x2) - 
   (48*I)*Pi*G[1, 0, 0, -1, w] + (8*I)*Pi*G[1, 0, 0, 0, w] - 
   (24*I)*Pi*G[1, 0, 0, 1, w] + (8*I)*Pi*G[1, 0, 1, 0, w] - 
   ((48*I)*Pi*G[1, x1, 0, -1, w])/(x1 - x2) + 
   ((96*I)*Pi*x1*G[1, x1, 0, -1, w])/(x1 - x2) + 
   ((32*I)*Pi*G[1, x1, 0, 0, w])/(x1 - x2) - ((64*I)*Pi*x1*G[1, x1, 0, 0, w])/
    (x1 - x2) - ((24*I)*Pi*G[1, x1, 0, 1, w])/(x1 - x2) + 
   ((48*I)*Pi*x1*G[1, x1, 0, 1, w])/(x1 - x2) + ((8*I)*Pi*G[1, x1, 1, 0, w])/
    (x1 - x2) - ((16*I)*Pi*x1*G[1, x1, 1, 0, w])/(x1 - x2) + 
   ((48*I)*Pi*G[1, x2, 0, -1, w])/(x1 - x2) - 
   ((96*I)*Pi*x2*G[1, x2, 0, -1, w])/(x1 - x2) - 
   ((32*I)*Pi*G[1, x2, 0, 0, w])/(x1 - x2) + ((64*I)*Pi*x2*G[1, x2, 0, 0, w])/
    (x1 - x2) + ((24*I)*Pi*G[1, x2, 0, 1, w])/(x1 - x2) - 
   ((48*I)*Pi*x2*G[1, x2, 0, 1, w])/(x1 - x2) - ((8*I)*Pi*G[1, x2, 1, 0, w])/
    (x1 - x2) + ((16*I)*Pi*x2*G[1, x2, 1, 0, w])/(x1 - x2) - 
   (4*I)*Pi^3*G[0, w]*Log[2] + ((2*I)/3)*Pi^3*G[0, w]*Log[64] + 
   8*Pi^2*Zeta[3] + (8*I)*Pi*G[0, w]*Zeta[3] - (24*I)*Pi*G[1, w]*Zeta[3]}}


==> Auxiliary_File/P1_Analy_Exp.m <==
{{0, I*Pi, Pi^2 + I*Pi*G[0, w] - (2*I)*Pi*G[1, w], 
  ((-5*I)/6)*Pi^3 + Pi^2*G[0, w] - 2*Pi^2*G[1, w] + I*Pi*G[0, 0, w] - 
   (2*I)*Pi*G[0, 1, w] - (2*I)*Pi*G[1, 0, w] + (4*I)*Pi*G[1, 1, w], 
  -1/2*Pi^4 - ((5*I)/6)*Pi^3*G[0, w] + ((5*I)/3)*Pi^3*G[1, w] + 
   Pi^2*G[0, 0, w] - 2*Pi^2*G[0, 1, w] - 2*Pi^2*G[1, 0, w] + 
   4*Pi^2*G[1, 1, w] + I*Pi*G[0, 0, 0, w] - (2*I)*Pi*G[0, 0, 1, w] - 
   (2*I)*Pi*G[0, 1, 0, w] + (4*I)*Pi*G[0, 1, 1, w] - (2*I)*Pi*G[1, 0, 0, w] + 
   (4*I)*Pi*G[1, 0, 1, w] + (4*I)*Pi*G[1, 1, 0, w] - (8*I)*Pi*G[1, 1, 1, w] - 
   (2*I)*Pi*Zeta[3], ((79*I)/360)*Pi^5 - (Pi^4*G[0, w])/2 + Pi^4*G[1, w] - 
   ((5*I)/6)*Pi^3*G[0, 0, w] + ((5*I)/3)*Pi^3*G[0, 1, w] + 
   ((5*I)/3)*Pi^3*G[1, 0, w] - ((10*I)/3)*Pi^3*G[1, 1, w] + 
   Pi^2*G[0, 0, 0, w] - 2*Pi^2*G[0, 0, 1, w] - 2*Pi^2*G[0, 1, 0, w] + 
   4*Pi^2*G[0, 1, 1, w] - 2*Pi^2*G[1, 0, 0, w] + 4*Pi^2*G[1, 0, 1, w] + 
   4*Pi^2*G[1, 1, 0, w] - 8*Pi^2*G[1, 1, 1, w] + I*Pi*G[0, 0, 0, 0, w] - 
   (2*I)*Pi*G[0, 0, 0, 1, w] - (2*I)*Pi*G[0, 0, 1, 0, w] + 
   (4*I)*Pi*G[0, 0, 1, 1, w] - (2*I)*Pi*G[0, 1, 0, 0, w] + 
   (4*I)*Pi*G[0, 1, 0, 1, w] + (4*I)*Pi*G[0, 1, 1, 0, w] - 
   (8*I)*Pi*G[0, 1, 1, 1, w] - (2*I)*Pi*G[1, 0, 0, 0, w] + 
   (4*I)*Pi*G[1, 0, 0, 1, w] + (4*I)*Pi*G[1, 0, 1, 0, w] - 
   (8*I)*Pi*G[1, 0, 1, 1, w] + (4*I)*Pi*G[1, 1, 0, 0, w] - 
   (8*I)*Pi*G[1, 1, 0, 1, w] - (8*I)*Pi*G[1, 1, 1, 0, w] + 
   (16*I)*Pi*G[1, 1, 1, 1, w] - 2*Pi^2*Zeta[3] - (2*I)*Pi*G[0, w]*Zeta[3] + 
   (4*I)*Pi*G[1, w]*Zeta[3]}, {0, (-I)*Pi, -Pi^2 + (2*I)*Pi*G[-1, w] - 
   I*Pi*G[0, w], ((5*I)/6)*Pi^3 + 2*Pi^2*G[-1, w] - Pi^2*G[0, w] - 
   (4*I)*Pi*G[-1, -1, w] + (2*I)*Pi*G[-1, 0, w] + (2*I)*Pi*G[0, -1, w] - 
   I*Pi*G[0, 0, w], Pi^4/2 - ((5*I)/3)*Pi^3*G[-1, w] + 
   ((5*I)/6)*Pi^3*G[0, w] - 4*Pi^2*G[-1, -1, w] + 2*Pi^2*G[-1, 0, w] + 
   2*Pi^2*G[0, -1, w] - Pi^2*G[0, 0, w] + (8*I)*Pi*G[-1, -1, -1, w] - 
   (4*I)*Pi*G[-1, -1, 0, w] - (4*I)*Pi*G[-1, 0, -1, w] + 
   (2*I)*Pi*G[-1, 0, 0, w] - (4*I)*Pi*G[0, -1, -1, w] + 
   (2*I)*Pi*G[0, -1, 0, w] + (2*I)*Pi*G[0, 0, -1, w] - I*Pi*G[0, 0, 0, w] + 
   (2*I)*Pi*Zeta[3], ((-79*I)/360)*Pi^5 - Pi^4*G[-1, w] + (Pi^4*G[0, w])/2 + 
   ((10*I)/3)*Pi^3*G[-1, -1, w] - ((5*I)/3)*Pi^3*G[-1, 0, w] - 
   ((5*I)/3)*Pi^3*G[0, -1, w] + ((5*I)/6)*Pi^3*G[0, 0, w] + 
   8*Pi^2*G[-1, -1, -1, w] - 4*Pi^2*G[-1, -1, 0, w] - 
   4*Pi^2*G[-1, 0, -1, w] + 2*Pi^2*G[-1, 0, 0, w] - 4*Pi^2*G[0, -1, -1, w] + 
   2*Pi^2*G[0, -1, 0, w] + 2*Pi^2*G[0, 0, -1, w] - Pi^2*G[0, 0, 0, w] - 
   (16*I)*Pi*G[-1, -1, -1, -1, w] + (8*I)*Pi*G[-1, -1, -1, 0, w] + 
   (8*I)*Pi*G[-1, -1, 0, -1, w] - (4*I)*Pi*G[-1, -1, 0, 0, w] + 
   (8*I)*Pi*G[-1, 0, -1, -1, w] - (4*I)*Pi*G[-1, 0, -1, 0, w] - 
   (4*I)*Pi*G[-1, 0, 0, -1, w] + (2*I)*Pi*G[-1, 0, 0, 0, w] + 
   (8*I)*Pi*G[0, -1, -1, -1, w] - (4*I)*Pi*G[0, -1, -1, 0, w] - 
   (4*I)*Pi*G[0, -1, 0, -1, w] + (2*I)*Pi*G[0, -1, 0, 0, w] - 
   (4*I)*Pi*G[0, 0, -1, -1, w] + (2*I)*Pi*G[0, 0, -1, 0, w] + 
   (2*I)*Pi*G[0, 0, 0, -1, w] - I*Pi*G[0, 0, 0, 0, w] + 2*Pi^2*Zeta[3] - 
   (4*I)*Pi*G[-1, w]*Zeta[3] + (2*I)*Pi*G[0, w]*Zeta[3]}, 
 {0, 0, -2*Pi^2 - (2*I)*Pi*G[0, w], ((13*I)/3)*Pi^3 - 6*Pi^2*G[0, w] - 
   4*Pi^2*G[1, w] + (12*I)*Pi*G[0, -1, w] - (6*I)*Pi*G[0, 0, w] + 
   (4*I)*Pi*G[0, 1, w] - (4*I)*Pi*G[1, 0, w], 
  (17*Pi^4)/3 + ((31*I)/3)*Pi^3*G[0, w] + ((26*I)/3)*Pi^3*G[1, w] + 
   48*Pi^2*G[0, -1, w] - 14*Pi^2*G[0, 0, w] + 20*Pi^2*G[0, 1, w] - 
   12*Pi^2*G[1, 0, w] - 8*Pi^2*G[1, 1, w] - (72*I)*Pi*G[0, -1, -1, w] + 
   (48*I)*Pi*G[0, -1, 0, w] - (24*I)*Pi*G[0, -1, 1, w] + 
   (36*I)*Pi*G[0, 0, -1, w] - (14*I)*Pi*G[0, 0, 0, w] + 
   (12*I)*Pi*G[0, 0, 1, w] - (24*I)*Pi*G[0, 1, -1, w] + 
   (20*I)*Pi*G[0, 1, 0, w] - (8*I)*Pi*G[0, 1, 1, w] + 
   (24*I)*Pi*G[1, 0, -1, w] - (12*I)*Pi*G[1, 0, 0, w] + 
   (8*I)*Pi*G[1, 0, 1, w] - (8*I)*Pi*G[1, 1, 0, w] + (16*I)*Pi*Zeta[3], 
  ((-193*I)/36)*Pi^5 + (37*Pi^4*G[0, w])/3 + (34*Pi^4*G[1, w])/3 - 
   (88*I)*Pi^3*G[0, -1, w] + ((67*I)/3)*Pi^3*G[0, 0, w] - 
   (38*I)*Pi^3*G[0, 1, w] + ((62*I)/3)*Pi^3*G[1, 0, w] + 
   ((52*I)/3)*Pi^3*G[1, 1, w] - 288*Pi^2*G[0, -1, -1, w] + 
   120*Pi^2*G[0, -1, 0, w] - 96*Pi^2*G[0, -1, 1, w] + 
   144*Pi^2*G[0, 0, -1, w] - 30*Pi^2*G[0, 0, 0, w] + 68*Pi^2*G[0, 0, 1, w] - 
   96*Pi^2*G[0, 1, -1, w] + 52*Pi^2*G[0, 1, 0, w] - 24*Pi^2*G[0, 1, 1, w] + 
   96*Pi^2*G[1, 0, -1, w] - 28*Pi^2*G[1, 0, 0, w] + 40*Pi^2*G[1, 0, 1, w] - 
   24*Pi^2*G[1, 1, 0, w] - 16*Pi^2*G[1, 1, 1, w] + 
   (432*I)*Pi*G[0, -1, -1, -1, w] - (288*I)*Pi*G[0, -1, -1, 0, w] + 
   (144*I)*Pi*G[0, -1, -1, 1, w] - (288*I)*Pi*G[0, -1, 0, -1, w] + 
   (120*I)*Pi*G[0, -1, 0, 0, w] - (96*I)*Pi*G[0, -1, 0, 1, w] + 
   (144*I)*Pi*G[0, -1, 1, -1, w] - (96*I)*Pi*G[0, -1, 1, 0, w] + 
   (48*I)*Pi*G[0, -1, 1, 1, w] - (216*I)*Pi*G[0, 0, -1, -1, w] + 
   (144*I)*Pi*G[0, 0, -1, 0, w] - (72*I)*Pi*G[0, 0, -1, 1, w] + 
   (84*I)*Pi*G[0, 0, 0, -1, w] - (30*I)*Pi*G[0, 0, 0, 0, w] + 
   (28*I)*Pi*G[0, 0, 0, 1, w] - (72*I)*Pi*G[0, 0, 1, -1, w] + 
   (68*I)*Pi*G[0, 0, 1, 0, w] - (24*I)*Pi*G[0, 0, 1, 1, w] + 
   (144*I)*Pi*G[0, 1, -1, -1, w] - (96*I)*Pi*G[0, 1, -1, 0, w] + 
   (48*I)*Pi*G[0, 1, -1, 1, w] - (120*I)*Pi*G[0, 1, 0, -1, w] + 
   (52*I)*Pi*G[0, 1, 0, 0, w] - (40*I)*Pi*G[0, 1, 0, 1, w] + 
   (48*I)*Pi*G[0, 1, 1, -1, w] - (24*I)*Pi*G[0, 1, 1, 0, w] + 
   (16*I)*Pi*G[0, 1, 1, 1, w] - (144*I)*Pi*G[1, 0, -1, -1, w] + 
   (96*I)*Pi*G[1, 0, -1, 0, w] - (48*I)*Pi*G[1, 0, -1, 1, w] + 
   (72*I)*Pi*G[1, 0, 0, -1, w] - (28*I)*Pi*G[1, 0, 0, 0, w] + 
   (24*I)*Pi*G[1, 0, 0, 1, w] - (48*I)*Pi*G[1, 0, 1, -1, w] + 
   (40*I)*Pi*G[1, 0, 1, 0, w] - (16*I)*Pi*G[1, 0, 1, 1, w] + 
   (48*I)*Pi*G[1, 1, 0, -1, w] - (24*I)*Pi*G[1, 1, 0, 0, w] + 
   (16*I)*Pi*G[1, 1, 0, 1, w] - (16*I)*Pi*G[1, 1, 1, 0, w] + 
   36*Pi^2*Zeta[3] + (36*I)*Pi*G[0, w]*Zeta[3] + (32*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, I*Pi, 4*Pi^2 - (6*I)*Pi*G[-1, w] + (4*I)*Pi*G[0, w] - (2*I)*Pi*G[1, w], 
  ((-22*I)/3)*Pi^3 - 24*Pi^2*G[-1, w] + 10*Pi^2*G[0, w] - 8*Pi^2*G[1, w] + 
   (36*I)*Pi*G[-1, -1, w] - (24*I)*Pi*G[-1, 0, w] + (12*I)*Pi*G[-1, 1, w] - 
   (24*I)*Pi*G[0, -1, w] + (10*I)*Pi*G[0, 0, w] - (8*I)*Pi*G[0, 1, w] + 
   (12*I)*Pi*G[1, -1, w] - (8*I)*Pi*G[1, 0, w] + (4*I)*Pi*G[1, 1, w], 
  -9*Pi^4 + (44*I)*Pi^3*G[-1, w] - ((49*I)/3)*Pi^3*G[0, w] + 
   ((44*I)/3)*Pi^3*G[1, w] + 144*Pi^2*G[-1, -1, w] - 60*Pi^2*G[-1, 0, w] + 
   48*Pi^2*G[-1, 1, w] - 96*Pi^2*G[0, -1, w] + 22*Pi^2*G[0, 0, w] - 
   44*Pi^2*G[0, 1, w] + 48*Pi^2*G[1, -1, w] - 20*Pi^2*G[1, 0, w] + 
   16*Pi^2*G[1, 1, w] - (216*I)*Pi*G[-1, -1, -1, w] + 
   (144*I)*Pi*G[-1, -1, 0, w] - (72*I)*Pi*G[-1, -1, 1, w] + 
   (144*I)*Pi*G[-1, 0, -1, w] - (60*I)*Pi*G[-1, 0, 0, w] + 
   (48*I)*Pi*G[-1, 0, 1, w] - (72*I)*Pi*G[-1, 1, -1, w] + 
   (48*I)*Pi*G[-1, 1, 0, w] - (24*I)*Pi*G[-1, 1, 1, w] + 
   (144*I)*Pi*G[0, -1, -1, w] - (96*I)*Pi*G[0, -1, 0, w] + 
   (48*I)*Pi*G[0, -1, 1, w] - (60*I)*Pi*G[0, 0, -1, w] + 
   (22*I)*Pi*G[0, 0, 0, w] - (20*I)*Pi*G[0, 0, 1, w] + 
   (48*I)*Pi*G[0, 1, -1, w] - (44*I)*Pi*G[0, 1, 0, w] + 
   (16*I)*Pi*G[0, 1, 1, w] - (72*I)*Pi*G[1, -1, -1, w] + 
   (48*I)*Pi*G[1, -1, 0, w] - (24*I)*Pi*G[1, -1, 1, w] + 
   (48*I)*Pi*G[1, 0, -1, w] - (20*I)*Pi*G[1, 0, 0, w] + 
   (16*I)*Pi*G[1, 0, 1, w] - (24*I)*Pi*G[1, 1, -1, w] + 
   (16*I)*Pi*G[1, 1, 0, w] - (8*I)*Pi*G[1, 1, 1, w] - (26*I)*Pi*Zeta[3], 
  ((1487*I)/180)*Pi^5 + 54*Pi^4*G[-1, w] - 19*Pi^4*G[0, w] + 
   18*Pi^4*G[1, w] - (264*I)*Pi^3*G[-1, -1, w] + (98*I)*Pi^3*G[-1, 0, w] - 
   (88*I)*Pi^3*G[-1, 1, w] + (176*I)*Pi^3*G[0, -1, w] - 
   ((103*I)/3)*Pi^3*G[0, 0, w] + ((254*I)/3)*Pi^3*G[0, 1, w] - 
   (88*I)*Pi^3*G[1, -1, w] + ((98*I)/3)*Pi^3*G[1, 0, w] - 
   ((88*I)/3)*Pi^3*G[1, 1, w] - 864*Pi^2*G[-1, -1, -1, w] + 
   360*Pi^2*G[-1, -1, 0, w] - 288*Pi^2*G[-1, -1, 1, w] + 
   576*Pi^2*G[-1, 0, -1, w] - 132*Pi^2*G[-1, 0, 0, w] + 
   264*Pi^2*G[-1, 0, 1, w] - 288*Pi^2*G[-1, 1, -1, w] + 
   120*Pi^2*G[-1, 1, 0, w] - 96*Pi^2*G[-1, 1, 1, w] + 
   576*Pi^2*G[0, -1, -1, w] - 240*Pi^2*G[0, -1, 0, w] + 
   192*Pi^2*G[0, -1, 1, w] - 240*Pi^2*G[0, 0, -1, w] + 
   46*Pi^2*G[0, 0, 0, w] - 116*Pi^2*G[0, 0, 1, w] + 192*Pi^2*G[0, 1, -1, w] - 
   116*Pi^2*G[0, 1, 0, w] + 40*Pi^2*G[0, 1, 1, w] - 
   288*Pi^2*G[1, -1, -1, w] + 120*Pi^2*G[1, -1, 0, w] - 
   96*Pi^2*G[1, -1, 1, w] + 192*Pi^2*G[1, 0, -1, w] - 44*Pi^2*G[1, 0, 0, w] + 
   88*Pi^2*G[1, 0, 1, w] - 96*Pi^2*G[1, 1, -1, w] + 40*Pi^2*G[1, 1, 0, w] - 
   32*Pi^2*G[1, 1, 1, w] + (1296*I)*Pi*G[-1, -1, -1, -1, w] - 
   (864*I)*Pi*G[-1, -1, -1, 0, w] + (432*I)*Pi*G[-1, -1, -1, 1, w] - 
   (864*I)*Pi*G[-1, -1, 0, -1, w] + (360*I)*Pi*G[-1, -1, 0, 0, w] - 
   (288*I)*Pi*G[-1, -1, 0, 1, w] + (432*I)*Pi*G[-1, -1, 1, -1, w] - 
   (288*I)*Pi*G[-1, -1, 1, 0, w] + (144*I)*Pi*G[-1, -1, 1, 1, w] - 
   (864*I)*Pi*G[-1, 0, -1, -1, w] + (576*I)*Pi*G[-1, 0, -1, 0, w] - 
   (288*I)*Pi*G[-1, 0, -1, 1, w] + (360*I)*Pi*G[-1, 0, 0, -1, w] - 
   (132*I)*Pi*G[-1, 0, 0, 0, w] + (120*I)*Pi*G[-1, 0, 0, 1, w] - 
   (288*I)*Pi*G[-1, 0, 1, -1, w] + (264*I)*Pi*G[-1, 0, 1, 0, w] - 
   (96*I)*Pi*G[-1, 0, 1, 1, w] + (432*I)*Pi*G[-1, 1, -1, -1, w] - 
   (288*I)*Pi*G[-1, 1, -1, 0, w] + (144*I)*Pi*G[-1, 1, -1, 1, w] - 
   (288*I)*Pi*G[-1, 1, 0, -1, w] + (120*I)*Pi*G[-1, 1, 0, 0, w] - 
   (96*I)*Pi*G[-1, 1, 0, 1, w] + (144*I)*Pi*G[-1, 1, 1, -1, w] - 
   (96*I)*Pi*G[-1, 1, 1, 0, w] + (48*I)*Pi*G[-1, 1, 1, 1, w] - 
   (864*I)*Pi*G[0, -1, -1, -1, w] + (576*I)*Pi*G[0, -1, -1, 0, w] - 
   (288*I)*Pi*G[0, -1, -1, 1, w] + (576*I)*Pi*G[0, -1, 0, -1, w] - 
   (240*I)*Pi*G[0, -1, 0, 0, w] + (192*I)*Pi*G[0, -1, 0, 1, w] - 
   (288*I)*Pi*G[0, -1, 1, -1, w] + (192*I)*Pi*G[0, -1, 1, 0, w] - 
   (96*I)*Pi*G[0, -1, 1, 1, w] + (360*I)*Pi*G[0, 0, -1, -1, w] - 
   (240*I)*Pi*G[0, 0, -1, 0, w] + (120*I)*Pi*G[0, 0, -1, 1, w] - 
   (132*I)*Pi*G[0, 0, 0, -1, w] + (46*I)*Pi*G[0, 0, 0, 0, w] - 
   (44*I)*Pi*G[0, 0, 0, 1, w] + (120*I)*Pi*G[0, 0, 1, -1, w] - 
   (116*I)*Pi*G[0, 0, 1, 0, w] + (40*I)*Pi*G[0, 0, 1, 1, w] - 
   (288*I)*Pi*G[0, 1, -1, -1, w] + (192*I)*Pi*G[0, 1, -1, 0, w] - 
   (96*I)*Pi*G[0, 1, -1, 1, w] + (264*I)*Pi*G[0, 1, 0, -1, w] - 
   (116*I)*Pi*G[0, 1, 0, 0, w] + (88*I)*Pi*G[0, 1, 0, 1, w] - 
   (96*I)*Pi*G[0, 1, 1, -1, w] + (40*I)*Pi*G[0, 1, 1, 0, w] - 
   (32*I)*Pi*G[0, 1, 1, 1, w] + (432*I)*Pi*G[1, -1, -1, -1, w] - 
   (288*I)*Pi*G[1, -1, -1, 0, w] + (144*I)*Pi*G[1, -1, -1, 1, w] - 
   (288*I)*Pi*G[1, -1, 0, -1, w] + (120*I)*Pi*G[1, -1, 0, 0, w] - 
   (96*I)*Pi*G[1, -1, 0, 1, w] + (144*I)*Pi*G[1, -1, 1, -1, w] - 
   (96*I)*Pi*G[1, -1, 1, 0, w] + (48*I)*Pi*G[1, -1, 1, 1, w] - 
   (288*I)*Pi*G[1, 0, -1, -1, w] + (192*I)*Pi*G[1, 0, -1, 0, w] - 
   (96*I)*Pi*G[1, 0, -1, 1, w] + (120*I)*Pi*G[1, 0, 0, -1, w] - 
   (44*I)*Pi*G[1, 0, 0, 0, w] + (40*I)*Pi*G[1, 0, 0, 1, w] - 
   (96*I)*Pi*G[1, 0, 1, -1, w] + (88*I)*Pi*G[1, 0, 1, 0, w] - 
   (32*I)*Pi*G[1, 0, 1, 1, w] + (144*I)*Pi*G[1, 1, -1, -1, w] - 
   (96*I)*Pi*G[1, 1, -1, 0, w] + (48*I)*Pi*G[1, 1, -1, 1, w] - 
   (96*I)*Pi*G[1, 1, 0, -1, w] + (40*I)*Pi*G[1, 1, 0, 0, w] - 
   (32*I)*Pi*G[1, 1, 0, 1, w] + (48*I)*Pi*G[1, 1, 1, -1, w] - 
   (32*I)*Pi*G[1, 1, 1, 0, w] + (16*I)*Pi*G[1, 1, 1, 1, w] - 
   56*Pi^2*Zeta[3] + (156*I)*Pi*G[-1, w]*Zeta[3] - 
   (56*I)*Pi*G[0, w]*Zeta[3] + (52*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, (-I)*Pi, -3*Pi^2 + (2*I)*Pi*G[-1, w] - (3*I)*Pi*G[0, w] + 
   (2*I)*Pi*G[1, w], ((31*I)/6)*Pi^3 + 6*Pi^2*G[-1, w] - 7*Pi^2*G[0, w] + 
   6*Pi^2*G[1, w] - (4*I)*Pi*G[-1, -1, w] + (6*I)*Pi*G[-1, 0, w] - 
   (4*I)*Pi*G[-1, 1, w] + (4*I)*Pi*G[0, -1, w] - (7*I)*Pi*G[0, 0, w] + 
   (6*I)*Pi*G[0, 1, w] - (4*I)*Pi*G[1, -1, w] + (6*I)*Pi*G[1, 0, w] - 
   (4*I)*Pi*G[1, 1, w], (37*Pi^4)/6 - ((31*I)/3)*Pi^3*G[-1, w] + 
   ((67*I)/6)*Pi^3*G[0, w] - ((31*I)/3)*Pi^3*G[1, w] - 12*Pi^2*G[-1, -1, w] + 
   14*Pi^2*G[-1, 0, w] - 12*Pi^2*G[-1, 1, w] + 12*Pi^2*G[0, -1, w] - 
   15*Pi^2*G[0, 0, w] + 14*Pi^2*G[0, 1, w] - 12*Pi^2*G[1, -1, w] + 
   14*Pi^2*G[1, 0, w] - 12*Pi^2*G[1, 1, w] + (8*I)*Pi*G[-1, -1, -1, w] - 
   (12*I)*Pi*G[-1, -1, 0, w] + (8*I)*Pi*G[-1, -1, 1, w] - 
   (8*I)*Pi*G[-1, 0, -1, w] + (14*I)*Pi*G[-1, 0, 0, w] - 
   (12*I)*Pi*G[-1, 0, 1, w] + (8*I)*Pi*G[-1, 1, -1, w] - 
   (12*I)*Pi*G[-1, 1, 0, w] + (8*I)*Pi*G[-1, 1, 1, w] - 
   (8*I)*Pi*G[0, -1, -1, w] + (12*I)*Pi*G[0, -1, 0, w] - 
   (8*I)*Pi*G[0, -1, 1, w] + (8*I)*Pi*G[0, 0, -1, w] - 
   (15*I)*Pi*G[0, 0, 0, w] + (14*I)*Pi*G[0, 0, 1, w] - 
   (8*I)*Pi*G[0, 1, -1, w] + (14*I)*Pi*G[0, 1, 0, w] - 
   (12*I)*Pi*G[0, 1, 1, w] + (8*I)*Pi*G[1, -1, -1, w] - 
   (12*I)*Pi*G[1, -1, 0, w] + (8*I)*Pi*G[1, -1, 1, w] - 
   (8*I)*Pi*G[1, 0, -1, w] + (14*I)*Pi*G[1, 0, 0, w] - 
   (12*I)*Pi*G[1, 0, 1, w] + (8*I)*Pi*G[1, 1, -1, w] - 
   (12*I)*Pi*G[1, 1, 0, w] + (8*I)*Pi*G[1, 1, 1, w] + (6*I)*Pi*Zeta[3], 
  ((-2081*I)/360)*Pi^5 - (37*Pi^4*G[-1, w])/3 + (77*Pi^4*G[0, w])/6 - 
   (37*Pi^4*G[1, w])/3 + ((62*I)/3)*Pi^3*G[-1, -1, w] - 
   ((67*I)/3)*Pi^3*G[-1, 0, w] + ((62*I)/3)*Pi^3*G[-1, 1, w] - 
   ((62*I)/3)*Pi^3*G[0, -1, w] + ((139*I)/6)*Pi^3*G[0, 0, w] - 
   ((67*I)/3)*Pi^3*G[0, 1, w] + ((62*I)/3)*Pi^3*G[1, -1, w] - 
   ((67*I)/3)*Pi^3*G[1, 0, w] + ((62*I)/3)*Pi^3*G[1, 1, w] + 
   24*Pi^2*G[-1, -1, -1, w] - 28*Pi^2*G[-1, -1, 0, w] + 
   24*Pi^2*G[-1, -1, 1, w] - 24*Pi^2*G[-1, 0, -1, w] + 
   30*Pi^2*G[-1, 0, 0, w] - 28*Pi^2*G[-1, 0, 1, w] + 
   24*Pi^2*G[-1, 1, -1, w] - 28*Pi^2*G[-1, 1, 0, w] + 
   24*Pi^2*G[-1, 1, 1, w] - 24*Pi^2*G[0, -1, -1, w] + 
   28*Pi^2*G[0, -1, 0, w] - 24*Pi^2*G[0, -1, 1, w] + 24*Pi^2*G[0, 0, -1, w] - 
   31*Pi^2*G[0, 0, 0, w] + 30*Pi^2*G[0, 0, 1, w] - 24*Pi^2*G[0, 1, -1, w] + 
   30*Pi^2*G[0, 1, 0, w] - 28*Pi^2*G[0, 1, 1, w] + 24*Pi^2*G[1, -1, -1, w] - 
   28*Pi^2*G[1, -1, 0, w] + 24*Pi^2*G[1, -1, 1, w] - 24*Pi^2*G[1, 0, -1, w] + 
   30*Pi^2*G[1, 0, 0, w] - 28*Pi^2*G[1, 0, 1, w] + 24*Pi^2*G[1, 1, -1, w] - 
   28*Pi^2*G[1, 1, 0, w] + 24*Pi^2*G[1, 1, 1, w] - 
   (16*I)*Pi*G[-1, -1, -1, -1, w] + (24*I)*Pi*G[-1, -1, -1, 0, w] - 
   (16*I)*Pi*G[-1, -1, -1, 1, w] + (16*I)*Pi*G[-1, -1, 0, -1, w] - 
   (28*I)*Pi*G[-1, -1, 0, 0, w] + (24*I)*Pi*G[-1, -1, 0, 1, w] - 
   (16*I)*Pi*G[-1, -1, 1, -1, w] + (24*I)*Pi*G[-1, -1, 1, 0, w] - 
   (16*I)*Pi*G[-1, -1, 1, 1, w] + (16*I)*Pi*G[-1, 0, -1, -1, w] - 
   (24*I)*Pi*G[-1, 0, -1, 0, w] + (16*I)*Pi*G[-1, 0, -1, 1, w] - 
   (16*I)*Pi*G[-1, 0, 0, -1, w] + (30*I)*Pi*G[-1, 0, 0, 0, w] - 
   (28*I)*Pi*G[-1, 0, 0, 1, w] + (16*I)*Pi*G[-1, 0, 1, -1, w] - 
   (28*I)*Pi*G[-1, 0, 1, 0, w] + (24*I)*Pi*G[-1, 0, 1, 1, w] - 
   (16*I)*Pi*G[-1, 1, -1, -1, w] + (24*I)*Pi*G[-1, 1, -1, 0, w] - 
   (16*I)*Pi*G[-1, 1, -1, 1, w] + (16*I)*Pi*G[-1, 1, 0, -1, w] - 
   (28*I)*Pi*G[-1, 1, 0, 0, w] + (24*I)*Pi*G[-1, 1, 0, 1, w] - 
   (16*I)*Pi*G[-1, 1, 1, -1, w] + (24*I)*Pi*G[-1, 1, 1, 0, w] - 
   (16*I)*Pi*G[-1, 1, 1, 1, w] + (16*I)*Pi*G[0, -1, -1, -1, w] - 
   (24*I)*Pi*G[0, -1, -1, 0, w] + (16*I)*Pi*G[0, -1, -1, 1, w] - 
   (16*I)*Pi*G[0, -1, 0, -1, w] + (28*I)*Pi*G[0, -1, 0, 0, w] - 
   (24*I)*Pi*G[0, -1, 0, 1, w] + (16*I)*Pi*G[0, -1, 1, -1, w] - 
   (24*I)*Pi*G[0, -1, 1, 0, w] + (16*I)*Pi*G[0, -1, 1, 1, w] - 
   (16*I)*Pi*G[0, 0, -1, -1, w] + (24*I)*Pi*G[0, 0, -1, 0, w] - 
   (16*I)*Pi*G[0, 0, -1, 1, w] + (16*I)*Pi*G[0, 0, 0, -1, w] - 
   (31*I)*Pi*G[0, 0, 0, 0, w] + (30*I)*Pi*G[0, 0, 0, 1, w] - 
   (16*I)*Pi*G[0, 0, 1, -1, w] + (30*I)*Pi*G[0, 0, 1, 0, w] - 
   (28*I)*Pi*G[0, 0, 1, 1, w] + (16*I)*Pi*G[0, 1, -1, -1, w] - 
   (24*I)*Pi*G[0, 1, -1, 0, w] + (16*I)*Pi*G[0, 1, -1, 1, w] - 
   (16*I)*Pi*G[0, 1, 0, -1, w] + (30*I)*Pi*G[0, 1, 0, 0, w] - 
   (28*I)*Pi*G[0, 1, 0, 1, w] + (16*I)*Pi*G[0, 1, 1, -1, w] - 
   (28*I)*Pi*G[0, 1, 1, 0, w] + (24*I)*Pi*G[0, 1, 1, 1, w] - 
   (16*I)*Pi*G[1, -1, -1, -1, w] + (24*I)*Pi*G[1, -1, -1, 0, w] - 
   (16*I)*Pi*G[1, -1, -1, 1, w] + (16*I)*Pi*G[1, -1, 0, -1, w] - 
   (28*I)*Pi*G[1, -1, 0, 0, w] + (24*I)*Pi*G[1, -1, 0, 1, w] - 
   (16*I)*Pi*G[1, -1, 1, -1, w] + (24*I)*Pi*G[1, -1, 1, 0, w] - 
   (16*I)*Pi*G[1, -1, 1, 1, w] + (16*I)*Pi*G[1, 0, -1, -1, w] - 
   (24*I)*Pi*G[1, 0, -1, 0, w] + (16*I)*Pi*G[1, 0, -1, 1, w] - 
   (16*I)*Pi*G[1, 0, 0, -1, w] + (30*I)*Pi*G[1, 0, 0, 0, w] - 
   (28*I)*Pi*G[1, 0, 0, 1, w] + (16*I)*Pi*G[1, 0, 1, -1, w] - 
   (28*I)*Pi*G[1, 0, 1, 0, w] + (24*I)*Pi*G[1, 0, 1, 1, w] - 
   (16*I)*Pi*G[1, 1, -1, -1, w] + (24*I)*Pi*G[1, 1, -1, 0, w] - 
   (16*I)*Pi*G[1, 1, -1, 1, w] + (16*I)*Pi*G[1, 1, 0, -1, w] - 
   (28*I)*Pi*G[1, 1, 0, 0, w] + (24*I)*Pi*G[1, 1, 0, 1, w] - 
   (16*I)*Pi*G[1, 1, 1, -1, w] + (24*I)*Pi*G[1, 1, 1, 0, w] - 
   (16*I)*Pi*G[1, 1, 1, 1, w] + 14*Pi^2*Zeta[3] - 
   (12*I)*Pi*G[-1, w]*Zeta[3] + (14*I)*Pi*G[0, w]*Zeta[3] - 
   (12*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 2*Pi^2 + (2*I)*Pi*G[0, w], 
  ((-13*I)/3)*Pi^3 - 8*Pi^2*G[-1, w] + 6*Pi^2*G[0, w] - 
   (8*I)*Pi*G[-1, 0, w] - (4*I)*Pi*G[0, -1, w] + (6*I)*Pi*G[0, 0, w], 
  (-17*Pi^4)/3 + ((52*I)/3)*Pi^3*G[-1, w] - ((31*I)/3)*Pi^3*G[0, w] + 
   32*Pi^2*G[-1, -1, w] - 24*Pi^2*G[-1, 0, w] - 20*Pi^2*G[0, -1, w] + 
   14*Pi^2*G[0, 0, w] + (32*I)*Pi*G[-1, -1, 0, w] + 
   (16*I)*Pi*G[-1, 0, -1, w] - (24*I)*Pi*G[-1, 0, 0, w] + 
   (8*I)*Pi*G[0, -1, -1, w] - (20*I)*Pi*G[0, -1, 0, w] - 
   (12*I)*Pi*G[0, 0, -1, w] + (14*I)*Pi*G[0, 0, 0, w] - (4*I)*Pi*Zeta[3], 
  ((1001*I)/180)*Pi^5 + (68*Pi^4*G[-1, w])/3 - (37*Pi^4*G[0, w])/3 - 
   ((208*I)/3)*Pi^3*G[-1, -1, w] + ((124*I)/3)*Pi^3*G[-1, 0, w] + 
   (38*I)*Pi^3*G[0, -1, w] - ((67*I)/3)*Pi^3*G[0, 0, w] - 
   128*Pi^2*G[-1, -1, -1, w] + 96*Pi^2*G[-1, -1, 0, w] + 
   80*Pi^2*G[-1, 0, -1, w] - 56*Pi^2*G[-1, 0, 0, w] + 
   72*Pi^2*G[0, -1, -1, w] - 52*Pi^2*G[0, -1, 0, w] - 
   44*Pi^2*G[0, 0, -1, w] + 30*Pi^2*G[0, 0, 0, w] - 
   (128*I)*Pi*G[-1, -1, -1, 0, w] - (64*I)*Pi*G[-1, -1, 0, -1, w] + 
   (96*I)*Pi*G[-1, -1, 0, 0, w] - (32*I)*Pi*G[-1, 0, -1, -1, w] + 
   (80*I)*Pi*G[-1, 0, -1, 0, w] + (48*I)*Pi*G[-1, 0, 0, -1, w] - 
   (56*I)*Pi*G[-1, 0, 0, 0, w] - (16*I)*Pi*G[0, -1, -1, -1, w] + 
   (72*I)*Pi*G[0, -1, -1, 0, w] + (40*I)*Pi*G[0, -1, 0, -1, w] - 
   (52*I)*Pi*G[0, -1, 0, 0, w] + (24*I)*Pi*G[0, 0, -1, -1, w] - 
   (44*I)*Pi*G[0, 0, -1, 0, w] - (28*I)*Pi*G[0, 0, 0, -1, w] + 
   (30*I)*Pi*G[0, 0, 0, 0, w] - 12*Pi^2*Zeta[3] + 
   (16*I)*Pi*G[-1, w]*Zeta[3] - (12*I)*Pi*G[0, w]*Zeta[3]}, 
 {0, 0, 0, (4*I)*Pi^3 - 6*Pi^2*G[0, w] - (6*I)*Pi*G[0, 0, w], 
  13*Pi^4 - (8*I)*Pi^3*G[-1, w] + (25*I)*Pi^3*G[0, w] + (8*I)*Pi^3*G[1, w] + 
   12*Pi^2*G[-1, 0, w] + 32*Pi^2*G[0, -1, w] - 36*Pi^2*G[0, 0, w] + 
   4*Pi^2*G[0, 1, w] - 12*Pi^2*G[1, 0, w] + (12*I)*Pi*G[-1, 0, 0, w] + 
   (32*I)*Pi*G[0, -1, 0, w] + (28*I)*Pi*G[0, 0, -1, w] - 
   (36*I)*Pi*G[0, 0, 0, w] + (8*I)*Pi*G[0, 0, 1, w] + 
   (4*I)*Pi*G[0, 1, 0, w] - (12*I)*Pi*G[1, 0, 0, w] + (6*I)*Pi*Zeta[3], 
  ((-1439*I)/60)*Pi^5 - 26*Pi^4*G[-1, w] + 56*Pi^4*G[0, w] + 
   26*Pi^4*G[1, w] + (16*I)*Pi^3*G[-1, -1, w] - (50*I)*Pi^3*G[-1, 0, w] - 
   (16*I)*Pi^3*G[-1, 1, w] - ((496*I)/3)*Pi^3*G[0, -1, w] + 
   (106*I)*Pi^3*G[0, 0, w] - ((98*I)/3)*Pi^3*G[0, 1, w] - 
   (16*I)*Pi^3*G[1, -1, w] + (50*I)*Pi^3*G[1, 0, w] + 
   (16*I)*Pi^3*G[1, 1, w] - 24*Pi^2*G[-1, -1, 0, w] - 
   64*Pi^2*G[-1, 0, -1, w] + 72*Pi^2*G[-1, 0, 0, w] - 8*Pi^2*G[-1, 0, 1, w] + 
   24*Pi^2*G[-1, 1, 0, w] - 256*Pi^2*G[0, -1, -1, w] + 
   240*Pi^2*G[0, -1, 0, w] - 64*Pi^2*G[0, -1, 1, w] + 
   260*Pi^2*G[0, 0, -1, w] - 150*Pi^2*G[0, 0, 0, w] + 76*Pi^2*G[0, 0, 1, w] - 
   64*Pi^2*G[0, 1, -1, w] + 48*Pi^2*G[0, 1, 0, w] - 24*Pi^2*G[0, 1, 1, w] + 
   24*Pi^2*G[1, -1, 0, w] + 64*Pi^2*G[1, 0, -1, w] - 72*Pi^2*G[1, 0, 0, w] + 
   8*Pi^2*G[1, 0, 1, w] - 24*Pi^2*G[1, 1, 0, w] - 
   (24*I)*Pi*G[-1, -1, 0, 0, w] - (64*I)*Pi*G[-1, 0, -1, 0, w] - 
   (56*I)*Pi*G[-1, 0, 0, -1, w] + (72*I)*Pi*G[-1, 0, 0, 0, w] - 
   (16*I)*Pi*G[-1, 0, 0, 1, w] - (8*I)*Pi*G[-1, 0, 1, 0, w] + 
   (24*I)*Pi*G[-1, 1, 0, 0, w] - (256*I)*Pi*G[0, -1, -1, 0, w] - 
   (128*I)*Pi*G[0, -1, 0, -1, w] + (240*I)*Pi*G[0, -1, 0, 0, w] - 
   (32*I)*Pi*G[0, -1, 0, 1, w] - (64*I)*Pi*G[0, -1, 1, 0, w] - 
   (152*I)*Pi*G[0, 0, -1, -1, w] + (260*I)*Pi*G[0, 0, -1, 0, w] - 
   (48*I)*Pi*G[0, 0, -1, 1, w] + (168*I)*Pi*G[0, 0, 0, -1, w] - 
   (150*I)*Pi*G[0, 0, 0, 0, w] + (48*I)*Pi*G[0, 0, 0, 1, w] - 
   (48*I)*Pi*G[0, 0, 1, -1, w] + (76*I)*Pi*G[0, 0, 1, 0, w] - 
   (16*I)*Pi*G[0, 0, 1, 1, w] - (64*I)*Pi*G[0, 1, -1, 0, w] - 
   (8*I)*Pi*G[0, 1, 0, -1, w] + (48*I)*Pi*G[0, 1, 0, 0, w] - 
   (24*I)*Pi*G[0, 1, 1, 0, w] + (24*I)*Pi*G[1, -1, 0, 0, w] + 
   (64*I)*Pi*G[1, 0, -1, 0, w] + (56*I)*Pi*G[1, 0, 0, -1, w] - 
   (72*I)*Pi*G[1, 0, 0, 0, w] + (16*I)*Pi*G[1, 0, 0, 1, w] + 
   (8*I)*Pi*G[1, 0, 1, 0, w] - (24*I)*Pi*G[1, 1, 0, 0, w] + 42*Pi^2*Zeta[3] - 
   (12*I)*Pi*G[-1, w]*Zeta[3] + (42*I)*Pi*G[0, w]*Zeta[3] + 
   (12*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, -2*Pi^2 - (2*I)*Pi*G[0, w], 
  ((31*I)/3)*Pi^3 + 16*Pi^2*G[-1, w] - 15*Pi^2*G[0, w] + 4*Pi^2*G[1, w] + 
   (16*I)*Pi*G[-1, 0, w] + (8*I)*Pi*G[0, -1, w] - (15*I)*Pi*G[0, 0, w] + 
   (2*I)*Pi*G[0, 1, w] + (4*I)*Pi*G[1, 0, w], 
  (151*Pi^4)/6 - ((248*I)/3)*Pi^3*G[-1, w] + ((287*I)/6)*Pi^3*G[0, w] - 
   ((62*I)/3)*Pi^3*G[1, w] - 128*Pi^2*G[-1, -1, w] + 120*Pi^2*G[-1, 0, w] - 
   32*Pi^2*G[-1, 1, w] + 106*Pi^2*G[0, -1, w] - 68*Pi^2*G[0, 0, w] + 
   28*Pi^2*G[0, 1, w] - 32*Pi^2*G[1, -1, w] + 30*Pi^2*G[1, 0, w] - 
   8*Pi^2*G[1, 1, w] - (128*I)*Pi*G[-1, -1, 0, w] - 
   (64*I)*Pi*G[-1, 0, -1, w] + (120*I)*Pi*G[-1, 0, 0, w] - 
   (16*I)*Pi*G[-1, 0, 1, w] - (32*I)*Pi*G[-1, 1, 0, w] - 
   (40*I)*Pi*G[0, -1, -1, w] + (106*I)*Pi*G[0, -1, 0, w] - 
   (12*I)*Pi*G[0, -1, 1, w] + (66*I)*Pi*G[0, 0, -1, w] - 
   (68*I)*Pi*G[0, 0, 0, w] + (18*I)*Pi*G[0, 0, 1, w] - 
   (12*I)*Pi*G[0, 1, -1, w] + (28*I)*Pi*G[0, 1, 0, w] - 
   (4*I)*Pi*G[0, 1, 1, w] - (32*I)*Pi*G[1, -1, 0, w] - 
   (16*I)*Pi*G[1, 0, -1, w] + (30*I)*Pi*G[1, 0, 0, w] - 
   (4*I)*Pi*G[1, 0, 1, w] - (8*I)*Pi*G[1, 1, 0, w] + (13*I)*Pi*Zeta[3], 
  ((-14953*I)/360)*Pi^5 - (604*Pi^4*G[-1, w])/3 + (289*Pi^4*G[0, w])/3 - 
   (151*Pi^4*G[1, w])/3 + ((1984*I)/3)*Pi^3*G[-1, -1, w] - 
   ((1148*I)/3)*Pi^3*G[-1, 0, w] + ((496*I)/3)*Pi^3*G[-1, 1, w] - 
   (435*I)*Pi^3*G[0, -1, w] + ((544*I)/3)*Pi^3*G[0, 0, w] - 
   (142*I)*Pi^3*G[0, 1, w] + ((496*I)/3)*Pi^3*G[1, -1, w] - 
   ((287*I)/3)*Pi^3*G[1, 0, w] + ((124*I)/3)*Pi^3*G[1, 1, w] + 
   1024*Pi^2*G[-1, -1, -1, w] - 960*Pi^2*G[-1, -1, 0, w] + 
   256*Pi^2*G[-1, -1, 1, w] - 848*Pi^2*G[-1, 0, -1, w] + 
   544*Pi^2*G[-1, 0, 0, w] - 224*Pi^2*G[-1, 0, 1, w] + 
   256*Pi^2*G[-1, 1, -1, w] - 240*Pi^2*G[-1, 1, 0, w] + 
   64*Pi^2*G[-1, 1, 1, w] - 788*Pi^2*G[0, -1, -1, w] + 
   626*Pi^2*G[0, -1, 0, w] - 208*Pi^2*G[0, -1, 1, w] + 
   532*Pi^2*G[0, 0, -1, w] - 255*Pi^2*G[0, 0, 0, w] + 
   172*Pi^2*G[0, 0, 1, w] - 208*Pi^2*G[0, 1, -1, w] + 
   206*Pi^2*G[0, 1, 0, w] - 56*Pi^2*G[0, 1, 1, w] + 
   256*Pi^2*G[1, -1, -1, w] - 240*Pi^2*G[1, -1, 0, w] + 
   64*Pi^2*G[1, -1, 1, w] - 212*Pi^2*G[1, 0, -1, w] + 
   136*Pi^2*G[1, 0, 0, w] - 56*Pi^2*G[1, 0, 1, w] + 64*Pi^2*G[1, 1, -1, w] - 
   60*Pi^2*G[1, 1, 0, w] + 16*Pi^2*G[1, 1, 1, w] + 
   (1024*I)*Pi*G[-1, -1, -1, 0, w] + (512*I)*Pi*G[-1, -1, 0, -1, w] - 
   (960*I)*Pi*G[-1, -1, 0, 0, w] + (128*I)*Pi*G[-1, -1, 0, 1, w] + 
   (256*I)*Pi*G[-1, -1, 1, 0, w] + (320*I)*Pi*G[-1, 0, -1, -1, w] - 
   (848*I)*Pi*G[-1, 0, -1, 0, w] + (96*I)*Pi*G[-1, 0, -1, 1, w] - 
   (528*I)*Pi*G[-1, 0, 0, -1, w] + (544*I)*Pi*G[-1, 0, 0, 0, w] - 
   (144*I)*Pi*G[-1, 0, 0, 1, w] + (96*I)*Pi*G[-1, 0, 1, -1, w] - 
   (224*I)*Pi*G[-1, 0, 1, 0, w] + (32*I)*Pi*G[-1, 0, 1, 1, w] + 
   (256*I)*Pi*G[-1, 1, -1, 0, w] + (128*I)*Pi*G[-1, 1, 0, -1, w] - 
   (240*I)*Pi*G[-1, 1, 0, 0, w] + (32*I)*Pi*G[-1, 1, 0, 1, w] + 
   (64*I)*Pi*G[-1, 1, 1, 0, w] + (224*I)*Pi*G[0, -1, -1, -1, w] - 
   (788*I)*Pi*G[0, -1, -1, 0, w] + (72*I)*Pi*G[0, -1, -1, 1, w] - 
   (468*I)*Pi*G[0, -1, 0, -1, w] + (626*I)*Pi*G[0, -1, 0, 0, w] - 
   (128*I)*Pi*G[0, -1, 0, 1, w] + (72*I)*Pi*G[0, -1, 1, -1, w] - 
   (208*I)*Pi*G[0, -1, 1, 0, w] + (24*I)*Pi*G[0, -1, 1, 1, w] - 
   (348*I)*Pi*G[0, 0, -1, -1, w] + (532*I)*Pi*G[0, 0, -1, 0, w] - 
   (108*I)*Pi*G[0, 0, -1, 1, w] + (308*I)*Pi*G[0, 0, 0, -1, w] - 
   (255*I)*Pi*G[0, 0, 0, 0, w] + (86*I)*Pi*G[0, 0, 0, 1, w] - 
   (108*I)*Pi*G[0, 0, 1, -1, w] + (172*I)*Pi*G[0, 0, 1, 0, w] - 
   (36*I)*Pi*G[0, 0, 1, 1, w] + (72*I)*Pi*G[0, 1, -1, -1, w] - 
   (208*I)*Pi*G[0, 1, -1, 0, w] + (24*I)*Pi*G[0, 1, -1, 1, w] - 
   (128*I)*Pi*G[0, 1, 0, -1, w] + (206*I)*Pi*G[0, 1, 0, 0, w] - 
   (36*I)*Pi*G[0, 1, 0, 1, w] + (24*I)*Pi*G[0, 1, 1, -1, w] - 
   (56*I)*Pi*G[0, 1, 1, 0, w] + (8*I)*Pi*G[0, 1, 1, 1, w] + 
   (256*I)*Pi*G[1, -1, -1, 0, w] + (128*I)*Pi*G[1, -1, 0, -1, w] - 
   (240*I)*Pi*G[1, -1, 0, 0, w] + (32*I)*Pi*G[1, -1, 0, 1, w] + 
   (64*I)*Pi*G[1, -1, 1, 0, w] + (80*I)*Pi*G[1, 0, -1, -1, w] - 
   (212*I)*Pi*G[1, 0, -1, 0, w] + (24*I)*Pi*G[1, 0, -1, 1, w] - 
   (132*I)*Pi*G[1, 0, 0, -1, w] + (136*I)*Pi*G[1, 0, 0, 0, w] - 
   (36*I)*Pi*G[1, 0, 0, 1, w] + (24*I)*Pi*G[1, 0, 1, -1, w] - 
   (56*I)*Pi*G[1, 0, 1, 0, w] + (8*I)*Pi*G[1, 0, 1, 1, w] + 
   (64*I)*Pi*G[1, 1, -1, 0, w] + (32*I)*Pi*G[1, 1, 0, -1, w] - 
   (60*I)*Pi*G[1, 1, 0, 0, w] + (8*I)*Pi*G[1, 1, 0, 1, w] + 
   (16*I)*Pi*G[1, 1, 1, 0, w] + 75*Pi^2*Zeta[3] - 
   (104*I)*Pi*G[-1, w]*Zeta[3] + (75*I)*Pi*G[0, w]*Zeta[3] - 
   (26*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, ((4*I)/3)*Pi^3 + 4*Pi^2*G[-1, w] - 
   2*Pi^2*G[0, w] + (4*I)*Pi*G[-1, 0, w] - (2*I)*Pi*G[0, 0, w], 
  (13*Pi^4)/3 - ((58*I)/3)*Pi^3*G[-1, w] + ((25*I)/3)*Pi^3*G[0, w] + 
   ((8*I)/3)*Pi^3*G[1, w] - 32*Pi^2*G[-1, -1, w] + 28*Pi^2*G[-1, 0, w] + 
   8*Pi^2*G[-1, 1, w] + 12*Pi^2*G[0, -1, w] - 12*Pi^2*G[0, 0, w] - 
   4*Pi^2*G[0, 1, w] + 8*Pi^2*G[1, -1, w] - 4*Pi^2*G[1, 0, w] - 
   (32*I)*Pi*G[-1, -1, 0, w] - (24*I)*Pi*G[-1, 0, -1, w] + 
   (28*I)*Pi*G[-1, 0, 0, w] - (8*I)*Pi*G[-1, 0, 1, w] + 
   (8*I)*Pi*G[-1, 1, 0, w] + (12*I)*Pi*G[0, -1, 0, w] + 
   (12*I)*Pi*G[0, 0, -1, w] - (12*I)*Pi*G[0, 0, 0, w] + 
   (4*I)*Pi*G[0, 0, 1, w] - (4*I)*Pi*G[0, 1, 0, w] + 
   (8*I)*Pi*G[1, -1, 0, w] - (4*I)*Pi*G[1, 0, 0, w] + (4*I)*Pi*Zeta[3], 
  ((-1433*I)/180)*Pi^5 - 46*Pi^4*G[-1, w] + (56*Pi^4*G[0, w])/3 + 
   (26*Pi^4*G[1, w])/3 + ((464*I)/3)*Pi^3*G[-1, -1, w] - 
   ((262*I)/3)*Pi^3*G[-1, 0, w] - ((116*I)/3)*Pi^3*G[-1, 1, w] - 
   (58*I)*Pi^3*G[0, -1, w] + ((106*I)/3)*Pi^3*G[0, 0, w] + 
   ((50*I)/3)*Pi^3*G[0, 1, w] - ((116*I)/3)*Pi^3*G[1, -1, w] + 
   ((50*I)/3)*Pi^3*G[1, 0, w] + ((16*I)/3)*Pi^3*G[1, 1, w] + 
   256*Pi^2*G[-1, -1, -1, w] - 224*Pi^2*G[-1, -1, 0, w] - 
   64*Pi^2*G[-1, -1, 1, w] - 192*Pi^2*G[-1, 0, -1, w] + 
   124*Pi^2*G[-1, 0, 0, w] - 8*Pi^2*G[-1, 0, 1, w] - 
   64*Pi^2*G[-1, 1, -1, w] + 56*Pi^2*G[-1, 1, 0, w] + 
   16*Pi^2*G[-1, 1, 1, w] - 96*Pi^2*G[0, -1, -1, w] + 
   84*Pi^2*G[0, -1, 0, w] + 24*Pi^2*G[0, -1, 1, w] + 84*Pi^2*G[0, 0, -1, w] - 
   50*Pi^2*G[0, 0, 0, w] + 8*Pi^2*G[0, 0, 1, w] + 24*Pi^2*G[0, 1, -1, w] - 
   24*Pi^2*G[0, 1, 0, w] - 8*Pi^2*G[0, 1, 1, w] - 64*Pi^2*G[1, -1, -1, w] + 
   56*Pi^2*G[1, -1, 0, w] + 16*Pi^2*G[1, -1, 1, w] + 24*Pi^2*G[1, 0, -1, w] - 
   24*Pi^2*G[1, 0, 0, w] - 8*Pi^2*G[1, 0, 1, w] + 16*Pi^2*G[1, 1, -1, w] - 
   8*Pi^2*G[1, 1, 0, w] + (256*I)*Pi*G[-1, -1, -1, 0, w] + 
   (192*I)*Pi*G[-1, -1, 0, -1, w] - (224*I)*Pi*G[-1, -1, 0, 0, w] + 
   (64*I)*Pi*G[-1, -1, 0, 1, w] - (64*I)*Pi*G[-1, -1, 1, 0, w] + 
   (144*I)*Pi*G[-1, 0, -1, -1, w] - (192*I)*Pi*G[-1, 0, -1, 0, w] + 
   (48*I)*Pi*G[-1, 0, -1, 1, w] - (168*I)*Pi*G[-1, 0, 0, -1, w] + 
   (124*I)*Pi*G[-1, 0, 0, 0, w] - (56*I)*Pi*G[-1, 0, 0, 1, w] + 
   (48*I)*Pi*G[-1, 0, 1, -1, w] - (8*I)*Pi*G[-1, 0, 1, 0, w] + 
   (16*I)*Pi*G[-1, 0, 1, 1, w] - (64*I)*Pi*G[-1, 1, -1, 0, w] - 
   (48*I)*Pi*G[-1, 1, 0, -1, w] + (56*I)*Pi*G[-1, 1, 0, 0, w] - 
   (16*I)*Pi*G[-1, 1, 0, 1, w] + (16*I)*Pi*G[-1, 1, 1, 0, w] - 
   (96*I)*Pi*G[0, -1, -1, 0, w] - (72*I)*Pi*G[0, -1, 0, -1, w] + 
   (84*I)*Pi*G[0, -1, 0, 0, w] - (24*I)*Pi*G[0, -1, 0, 1, w] + 
   (24*I)*Pi*G[0, -1, 1, 0, w] - (72*I)*Pi*G[0, 0, -1, -1, w] + 
   (84*I)*Pi*G[0, 0, -1, 0, w] - (24*I)*Pi*G[0, 0, -1, 1, w] + 
   (72*I)*Pi*G[0, 0, 0, -1, w] - (50*I)*Pi*G[0, 0, 0, 0, w] + 
   (24*I)*Pi*G[0, 0, 0, 1, w] - (24*I)*Pi*G[0, 0, 1, -1, w] + 
   (8*I)*Pi*G[0, 0, 1, 0, w] - (8*I)*Pi*G[0, 0, 1, 1, w] + 
   (24*I)*Pi*G[0, 1, -1, 0, w] + (24*I)*Pi*G[0, 1, 0, -1, w] - 
   (24*I)*Pi*G[0, 1, 0, 0, w] + (8*I)*Pi*G[0, 1, 0, 1, w] - 
   (8*I)*Pi*G[0, 1, 1, 0, w] - (64*I)*Pi*G[1, -1, -1, 0, w] - 
   (48*I)*Pi*G[1, -1, 0, -1, w] + (56*I)*Pi*G[1, -1, 0, 0, w] - 
   (16*I)*Pi*G[1, -1, 0, 1, w] + (16*I)*Pi*G[1, -1, 1, 0, w] + 
   (24*I)*Pi*G[1, 0, -1, 0, w] + (24*I)*Pi*G[1, 0, 0, -1, w] - 
   (24*I)*Pi*G[1, 0, 0, 0, w] + (8*I)*Pi*G[1, 0, 0, 1, w] - 
   (8*I)*Pi*G[1, 0, 1, 0, w] + (16*I)*Pi*G[1, 1, -1, 0, w] - 
   (8*I)*Pi*G[1, 1, 0, 0, w] + 28*Pi^2*Zeta[3] - (64*I)*Pi*G[-1, w]*Zeta[3] + 
   (28*I)*Pi*G[0, w]*Zeta[3] + (8*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, 0, -(Pi^2*G[-1, w]) + Pi^2*G[1, w] - I*Pi*G[-1, 0, w] + 
   I*Pi*G[1, 0, w], ((29*I)/6)*Pi^3*G[-1, w] - ((29*I)/6)*Pi^3*G[1, w] + 
   8*Pi^2*G[-1, -1, w] - 7*Pi^2*G[-1, 0, w] - 2*Pi^2*G[-1, 1, w] - 
   Pi^2*G[0, -1, w] + Pi^2*G[0, 1, w] - 6*Pi^2*G[1, -1, w] + 
   7*Pi^2*G[1, 0, w] + (8*I)*Pi*G[-1, -1, 0, w] + (6*I)*Pi*G[-1, 0, -1, w] - 
   (7*I)*Pi*G[-1, 0, 0, w] + (2*I)*Pi*G[-1, 0, 1, w] - 
   (2*I)*Pi*G[-1, 1, 0, w] - I*Pi*G[0, -1, 0, w] + I*Pi*G[0, 1, 0, w] - 
   (6*I)*Pi*G[1, -1, 0, w] - (6*I)*Pi*G[1, 0, -1, w] + 
   (7*I)*Pi*G[1, 0, 0, w] - (2*I)*Pi*G[1, 0, 1, w], 
  (23*Pi^4*G[-1, w])/2 - (23*Pi^4*G[1, w])/2 - 
   ((116*I)/3)*Pi^3*G[-1, -1, w] + ((131*I)/6)*Pi^3*G[-1, 0, w] + 
   ((29*I)/3)*Pi^3*G[-1, 1, w] + ((29*I)/6)*Pi^3*G[0, -1, w] - 
   ((29*I)/6)*Pi^3*G[0, 1, w] + (29*I)*Pi^3*G[1, -1, w] - 
   ((131*I)/6)*Pi^3*G[1, 0, w] - 64*Pi^2*G[-1, -1, -1, w] + 
   56*Pi^2*G[-1, -1, 0, w] + 16*Pi^2*G[-1, -1, 1, w] + 
   48*Pi^2*G[-1, 0, -1, w] - 31*Pi^2*G[-1, 0, 0, w] + 2*Pi^2*G[-1, 0, 1, w] + 
   16*Pi^2*G[-1, 1, -1, w] - 14*Pi^2*G[-1, 1, 0, w] - 4*Pi^2*G[-1, 1, 1, w] + 
   8*Pi^2*G[0, -1, -1, w] - 7*Pi^2*G[0, -1, 0, w] - 2*Pi^2*G[0, -1, 1, w] - 
   Pi^2*G[0, 0, -1, w] + Pi^2*G[0, 0, 1, w] - 6*Pi^2*G[0, 1, -1, w] + 
   7*Pi^2*G[0, 1, 0, w] + 48*Pi^2*G[1, -1, -1, w] - 42*Pi^2*G[1, -1, 0, w] - 
   12*Pi^2*G[1, -1, 1, w] - 46*Pi^2*G[1, 0, -1, w] + 31*Pi^2*G[1, 0, 0, w] - 
   4*Pi^2*G[1, 0, 1, w] - 4*Pi^2*G[1, 1, -1, w] + 4*Pi^2*G[1, 1, 1, w] - 
   (64*I)*Pi*G[-1, -1, -1, 0, w] - (48*I)*Pi*G[-1, -1, 0, -1, w] + 
   (56*I)*Pi*G[-1, -1, 0, 0, w] - (16*I)*Pi*G[-1, -1, 0, 1, w] + 
   (16*I)*Pi*G[-1, -1, 1, 0, w] - (36*I)*Pi*G[-1, 0, -1, -1, w] + 
   (48*I)*Pi*G[-1, 0, -1, 0, w] - (12*I)*Pi*G[-1, 0, -1, 1, w] + 
   (42*I)*Pi*G[-1, 0, 0, -1, w] - (31*I)*Pi*G[-1, 0, 0, 0, w] + 
   (14*I)*Pi*G[-1, 0, 0, 1, w] - (12*I)*Pi*G[-1, 0, 1, -1, w] + 
   (2*I)*Pi*G[-1, 0, 1, 0, w] - (4*I)*Pi*G[-1, 0, 1, 1, w] + 
   (16*I)*Pi*G[-1, 1, -1, 0, w] + (12*I)*Pi*G[-1, 1, 0, -1, w] - 
   (14*I)*Pi*G[-1, 1, 0, 0, w] + (4*I)*Pi*G[-1, 1, 0, 1, w] - 
   (4*I)*Pi*G[-1, 1, 1, 0, w] + (8*I)*Pi*G[0, -1, -1, 0, w] + 
   (6*I)*Pi*G[0, -1, 0, -1, w] - (7*I)*Pi*G[0, -1, 0, 0, w] + 
   (2*I)*Pi*G[0, -1, 0, 1, w] - (2*I)*Pi*G[0, -1, 1, 0, w] - 
   I*Pi*G[0, 0, -1, 0, w] + I*Pi*G[0, 0, 1, 0, w] - 
   (6*I)*Pi*G[0, 1, -1, 0, w] - (6*I)*Pi*G[0, 1, 0, -1, w] + 
   (7*I)*Pi*G[0, 1, 0, 0, w] - (2*I)*Pi*G[0, 1, 0, 1, w] + 
   (48*I)*Pi*G[1, -1, -1, 0, w] + (36*I)*Pi*G[1, -1, 0, -1, w] - 
   (42*I)*Pi*G[1, -1, 0, 0, w] + (12*I)*Pi*G[1, -1, 0, 1, w] - 
   (12*I)*Pi*G[1, -1, 1, 0, w] + (36*I)*Pi*G[1, 0, -1, -1, w] - 
   (46*I)*Pi*G[1, 0, -1, 0, w] + (12*I)*Pi*G[1, 0, -1, 1, w] - 
   (42*I)*Pi*G[1, 0, 0, -1, w] + (31*I)*Pi*G[1, 0, 0, 0, w] - 
   (14*I)*Pi*G[1, 0, 0, 1, w] + (12*I)*Pi*G[1, 0, 1, -1, w] - 
   (4*I)*Pi*G[1, 0, 1, 0, w] + (4*I)*Pi*G[1, 0, 1, 1, w] - 
   (4*I)*Pi*G[1, 1, -1, 0, w] + (4*I)*Pi*G[1, 1, 1, 0, w] + 
   (16*I)*Pi*G[-1, w]*Zeta[3] - (16*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, 0, (-1/12*I)*Pi^3, -1/12*Pi^4 + (I/6)*Pi^3*G[-1, w] - 
   (I/12)*Pi^3*G[0, w] + (I/2)*Pi^3*Log[2] - ((7*I)/4)*Pi*Zeta[3], Non1}, 
 {0, 0, 2*Pi^2 + (2*I)*Pi*G[0, w], ((-25*I)/3)*Pi^3 - 8*Pi^2*G[-1, w] + 
   12*Pi^2*G[0, w] - 4*Pi^2*G[1, w] - (8*I)*Pi*G[-1, 0, w] - 
   (4*I)*Pi*G[0, -1, w] + (12*I)*Pi*G[0, 0, w] - (4*I)*Pi*G[0, 1, w] - 
   (4*I)*Pi*G[1, 0, w], (-56*Pi^4)/3 + ((100*I)/3)*Pi^3*G[-1, w] - 
   ((106*I)/3)*Pi^3*G[0, w] + ((50*I)/3)*Pi^3*G[1, w] + 
   32*Pi^2*G[-1, -1, w] - 48*Pi^2*G[-1, 0, w] + 16*Pi^2*G[-1, 1, w] - 
   36*Pi^2*G[0, -1, w] + 50*Pi^2*G[0, 0, w] - 24*Pi^2*G[0, 1, w] + 
   16*Pi^2*G[1, -1, w] - 24*Pi^2*G[1, 0, w] + 8*Pi^2*G[1, 1, w] + 
   (32*I)*Pi*G[-1, -1, 0, w] + (16*I)*Pi*G[-1, 0, -1, w] - 
   (48*I)*Pi*G[-1, 0, 0, w] + (16*I)*Pi*G[-1, 0, 1, w] + 
   (16*I)*Pi*G[-1, 1, 0, w] + (8*I)*Pi*G[0, -1, -1, w] - 
   (36*I)*Pi*G[0, -1, 0, w] + (8*I)*Pi*G[0, -1, 1, w] - 
   (20*I)*Pi*G[0, 0, -1, w] + (50*I)*Pi*G[0, 0, 0, w] - 
   (24*I)*Pi*G[0, 0, 1, w] + (8*I)*Pi*G[0, 1, -1, w] - 
   (24*I)*Pi*G[0, 1, 0, w] + (8*I)*Pi*G[0, 1, 1, w] + 
   (16*I)*Pi*G[1, -1, 0, w] + (8*I)*Pi*G[1, 0, -1, w] - 
   (24*I)*Pi*G[1, 0, 0, w] + (8*I)*Pi*G[1, 0, 1, w] + 
   (8*I)*Pi*G[1, 1, 0, w] - (4*I)*Pi*Zeta[3], 
  ((1334*I)/45)*Pi^5 + (224*Pi^4*G[-1, w])/3 - (205*Pi^4*G[0, w])/3 + 
   (112*Pi^4*G[1, w])/3 - ((400*I)/3)*Pi^3*G[-1, -1, w] + 
   ((424*I)/3)*Pi^3*G[-1, 0, w] - ((200*I)/3)*Pi^3*G[-1, 1, w] + 
   ((362*I)/3)*Pi^3*G[0, -1, w] - ((385*I)/3)*Pi^3*G[0, 0, w] + 
   ((212*I)/3)*Pi^3*G[0, 1, w] - ((200*I)/3)*Pi^3*G[1, -1, w] + 
   ((212*I)/3)*Pi^3*G[1, 0, w] - ((100*I)/3)*Pi^3*G[1, 1, w] - 
   128*Pi^2*G[-1, -1, -1, w] + 192*Pi^2*G[-1, -1, 0, w] - 
   64*Pi^2*G[-1, -1, 1, w] + 144*Pi^2*G[-1, 0, -1, w] - 
   200*Pi^2*G[-1, 0, 0, w] + 96*Pi^2*G[-1, 0, 1, w] - 
   64*Pi^2*G[-1, 1, -1, w] + 96*Pi^2*G[-1, 1, 0, w] - 
   32*Pi^2*G[-1, 1, 1, w] + 120*Pi^2*G[0, -1, -1, w] - 
   172*Pi^2*G[0, -1, 0, w] + 72*Pi^2*G[0, -1, 1, w] - 
   132*Pi^2*G[0, 0, -1, w] + 180*Pi^2*G[0, 0, 0, w] - 
   100*Pi^2*G[0, 0, 1, w] + 72*Pi^2*G[0, 1, -1, w] - 100*Pi^2*G[0, 1, 0, w] + 
   48*Pi^2*G[0, 1, 1, w] - 64*Pi^2*G[1, -1, -1, w] + 96*Pi^2*G[1, -1, 0, w] - 
   32*Pi^2*G[1, -1, 1, w] + 72*Pi^2*G[1, 0, -1, w] - 100*Pi^2*G[1, 0, 0, w] + 
   48*Pi^2*G[1, 0, 1, w] - 32*Pi^2*G[1, 1, -1, w] + 48*Pi^2*G[1, 1, 0, w] - 
   16*Pi^2*G[1, 1, 1, w] - (128*I)*Pi*G[-1, -1, -1, 0, w] - 
   (64*I)*Pi*G[-1, -1, 0, -1, w] + (192*I)*Pi*G[-1, -1, 0, 0, w] - 
   (64*I)*Pi*G[-1, -1, 0, 1, w] - (64*I)*Pi*G[-1, -1, 1, 0, w] - 
   (32*I)*Pi*G[-1, 0, -1, -1, w] + (144*I)*Pi*G[-1, 0, -1, 0, w] - 
   (32*I)*Pi*G[-1, 0, -1, 1, w] + (80*I)*Pi*G[-1, 0, 0, -1, w] - 
   (200*I)*Pi*G[-1, 0, 0, 0, w] + (96*I)*Pi*G[-1, 0, 0, 1, w] - 
   (32*I)*Pi*G[-1, 0, 1, -1, w] + (96*I)*Pi*G[-1, 0, 1, 0, w] - 
   (32*I)*Pi*G[-1, 0, 1, 1, w] - (64*I)*Pi*G[-1, 1, -1, 0, w] - 
   (32*I)*Pi*G[-1, 1, 0, -1, w] + (96*I)*Pi*G[-1, 1, 0, 0, w] - 
   (32*I)*Pi*G[-1, 1, 0, 1, w] - (32*I)*Pi*G[-1, 1, 1, 0, w] - 
   (16*I)*Pi*G[0, -1, -1, -1, w] + (120*I)*Pi*G[0, -1, -1, 0, w] - 
   (16*I)*Pi*G[0, -1, -1, 1, w] + (64*I)*Pi*G[0, -1, 0, -1, w] - 
   (172*I)*Pi*G[0, -1, 0, 0, w] + (72*I)*Pi*G[0, -1, 0, 1, w] - 
   (16*I)*Pi*G[0, -1, 1, -1, w] + (72*I)*Pi*G[0, -1, 1, 0, w] - 
   (16*I)*Pi*G[0, -1, 1, 1, w] + (40*I)*Pi*G[0, 0, -1, -1, w] - 
   (132*I)*Pi*G[0, 0, -1, 0, w] + (40*I)*Pi*G[0, 0, -1, 1, w] - 
   (76*I)*Pi*G[0, 0, 0, -1, w] + (180*I)*Pi*G[0, 0, 0, 0, w] - 
   (100*I)*Pi*G[0, 0, 0, 1, w] + (40*I)*Pi*G[0, 0, 1, -1, w] - 
   (100*I)*Pi*G[0, 0, 1, 0, w] + (48*I)*Pi*G[0, 0, 1, 1, w] - 
   (16*I)*Pi*G[0, 1, -1, -1, w] + (72*I)*Pi*G[0, 1, -1, 0, w] - 
   (16*I)*Pi*G[0, 1, -1, 1, w] + (40*I)*Pi*G[0, 1, 0, -1, w] - 
   (100*I)*Pi*G[0, 1, 0, 0, w] + (48*I)*Pi*G[0, 1, 0, 1, w] - 
   (16*I)*Pi*G[0, 1, 1, -1, w] + (48*I)*Pi*G[0, 1, 1, 0, w] - 
   (16*I)*Pi*G[0, 1, 1, 1, w] - (64*I)*Pi*G[1, -1, -1, 0, w] - 
   (32*I)*Pi*G[1, -1, 0, -1, w] + (96*I)*Pi*G[1, -1, 0, 0, w] - 
   (32*I)*Pi*G[1, -1, 0, 1, w] - (32*I)*Pi*G[1, -1, 1, 0, w] - 
   (16*I)*Pi*G[1, 0, -1, -1, w] + (72*I)*Pi*G[1, 0, -1, 0, w] - 
   (16*I)*Pi*G[1, 0, -1, 1, w] + (40*I)*Pi*G[1, 0, 0, -1, w] - 
   (100*I)*Pi*G[1, 0, 0, 0, w] + (48*I)*Pi*G[1, 0, 0, 1, w] - 
   (16*I)*Pi*G[1, 0, 1, -1, w] + (48*I)*Pi*G[1, 0, 1, 0, w] - 
   (16*I)*Pi*G[1, 0, 1, 1, w] - (32*I)*Pi*G[1, 1, -1, 0, w] - 
   (16*I)*Pi*G[1, 1, 0, -1, w] + (48*I)*Pi*G[1, 1, 0, 0, w] - 
   (16*I)*Pi*G[1, 1, 0, 1, w] - (16*I)*Pi*G[1, 1, 1, 0, w] - 
   24*Pi^2*Zeta[3] + (16*I)*Pi*G[-1, w]*Zeta[3] - (24*I)*Pi*G[0, w]*Zeta[3] + 
   (8*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, 0, -4*Pi^2*G[1, w] + (2*I)*Pi*G[0, 1, w] - (4*I)*Pi*G[1, 0, w], 
  ((26*I)/3)*Pi^3*G[1, w] + 4*Pi^2*G[0, -1, w] + 6*Pi^2*G[0, 1, w] - 
   12*Pi^2*G[1, 0, w] + (4*I)*Pi*G[0, -1, 0, w] - (4*I)*Pi*G[0, -1, 1, w] - 
   (10*I)*Pi*G[0, 0, -1, w] + (4*I)*Pi*G[0, 0, 1, w] - 
   (4*I)*Pi*G[0, 1, -1, w] + (6*I)*Pi*G[0, 1, 0, w] - 
   (4*I)*Pi*G[0, 1, 1, w] + (24*I)*Pi*G[1, 0, -1, w] - 
   (12*I)*Pi*G[1, 0, 0, w] + (4*I)*Pi*G[1, 0, 1, w] - (12*I)*Pi*Zeta[3], 
  (-1/5*I)*Pi^5 + (34*Pi^4*G[1, w])/3 - ((26*I)/3)*Pi^3*G[0, -1, w] - 
   ((31*I)/3)*Pi^3*G[0, 1, w] + ((62*I)/3)*Pi^3*G[1, 0, w] - 
   8*Pi^2*G[0, -1, -1, w] + 12*Pi^2*G[0, -1, 0, w] - 12*Pi^2*G[0, -1, 1, w] - 
   34*Pi^2*G[0, 0, -1, w] - 12*Pi^2*G[0, 1, -1, w] + 14*Pi^2*G[0, 1, 0, w] - 
   4*Pi^2*G[0, 1, 1, w] + 88*Pi^2*G[1, 0, -1, w] - 28*Pi^2*G[1, 0, 0, w] + 
   28*Pi^2*G[1, 0, 1, w] - 16*Pi^2*G[1, 1, 1, w] - 
   (8*I)*Pi*G[0, -1, -1, 0, w] + (8*I)*Pi*G[0, -1, -1, 1, w] - 
   (4*I)*Pi*G[0, -1, 0, -1, w] + (12*I)*Pi*G[0, -1, 0, 0, w] - 
   (12*I)*Pi*G[0, -1, 0, 1, w] + (8*I)*Pi*G[0, -1, 1, -1, w] - 
   (12*I)*Pi*G[0, -1, 1, 0, w] + (8*I)*Pi*G[0, -1, 1, 1, w] + 
   (68*I)*Pi*G[0, 0, -1, -1, w] - (34*I)*Pi*G[0, 0, -1, 0, w] + 
   (12*I)*Pi*G[0, 0, -1, 1, w] - (40*I)*Pi*G[0, 0, 0, -1, w] + 
   (6*I)*Pi*G[0, 0, 0, 1, w] + (12*I)*Pi*G[0, 0, 1, -1, w] - 
   (8*I)*Pi*G[0, 0, 1, 1, w] + (8*I)*Pi*G[0, 1, -1, -1, w] - 
   (12*I)*Pi*G[0, 1, -1, 0, w] + (8*I)*Pi*G[0, 1, -1, 1, w] - 
   (8*I)*Pi*G[0, 1, 0, -1, w] + (14*I)*Pi*G[0, 1, 0, 0, w] - 
   (16*I)*Pi*G[0, 1, 0, 1, w] + (8*I)*Pi*G[0, 1, 1, -1, w] - 
   (4*I)*Pi*G[0, 1, 1, 0, w] + (8*I)*Pi*G[0, 1, 1, 1, w] - 
   (144*I)*Pi*G[1, 0, -1, -1, w] + (88*I)*Pi*G[1, 0, -1, 0, w] - 
   (40*I)*Pi*G[1, 0, -1, 1, w] + (92*I)*Pi*G[1, 0, 0, -1, w] - 
   (28*I)*Pi*G[1, 0, 0, 0, w] + (16*I)*Pi*G[1, 0, 0, 1, w] - 
   (40*I)*Pi*G[1, 0, 1, -1, w] + (28*I)*Pi*G[1, 0, 1, 0, w] - 
   (8*I)*Pi*G[1, 0, 1, 1, w] + (8*I)*Pi*G[1, 1, 0, 1, w] - 
   (16*I)*Pi*G[1, 1, 1, 0, w] - 24*Pi^2*Zeta[3] - (24*I)*Pi*G[0, w]*Zeta[3] + 
   (56*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, 0, -Pi^4 - ((5*I)/3)*Pi^3*G[0, w] + 
   2*Pi^2*G[0, 0, w] + (2*I)*Pi*G[0, 0, 0, w], 
  ((493*I)/180)*Pi^5 - 6*Pi^4*G[0, w] - 2*Pi^4*G[1, w] + 
   ((4*I)/3)*Pi^3*G[0, -1, w] - ((32*I)/3)*Pi^3*G[0, 0, w] - 
   (4*I)*Pi^3*G[0, 1, w] - ((10*I)/3)*Pi^3*G[1, 0, w] - 
   24*Pi^2*G[0, 0, -1, w] + 14*Pi^2*G[0, 0, 0, w] - 12*Pi^2*G[0, 0, 1, w] + 
   8*Pi^2*G[0, 1, 0, w] + 4*Pi^2*G[1, 0, 0, w] - 
   (24*I)*Pi*G[0, 0, -1, 0, w] - (4*I)*Pi*G[0, 0, 0, -1, w] + 
   (14*I)*Pi*G[0, 0, 0, 0, w] - (12*I)*Pi*G[0, 0, 1, 0, w] + 
   (8*I)*Pi*G[0, 1, 0, 0, w] + (4*I)*Pi*G[1, 0, 0, 0, w] + 6*Pi^2*Zeta[3] + 
   (6*I)*Pi*G[0, w]*Zeta[3]}, {0, 0, 0, 2*Pi^2*G[0, w] + (2*I)*Pi*G[0, 0, w], 
  (5*Pi^4)/3 + (4*I)*Pi^3*G[-1, w] + (I/3)*Pi^3*G[0, w] - 
   12*Pi^2*G[-1, 0, w] + 16*Pi^2*G[0, -1, w] + 4*Pi^2*G[0, 0, w] + 
   20*Pi^2*G[0, 1, w] - 4*Pi^2*G[1, 0, w] - (12*I)*Pi*G[-1, 0, 0, w] + 
   (16*I)*Pi*G[0, -1, 0, w] - (20*I)*Pi*G[0, 0, -1, w] + 
   (4*I)*Pi*G[0, 0, 0, w] - (8*I)*Pi*G[0, 0, 1, w] + 
   (20*I)*Pi*G[0, 1, 0, w] - (4*I)*Pi*G[1, 0, 0, w] - (4*I)*Pi^3*Log[2] - 
   (4*I)*Pi*Zeta[3], Non2}, {0, 0, 0, 0, -Pi^4 - ((5*I)/3)*Pi^3*G[0, w] + 
   2*Pi^2*G[0, 0, w] + (2*I)*Pi*G[0, 0, 0, w], 
  ((479*I)/180)*Pi^5 - (19*Pi^4*G[0, w])/3 + ((16*I)/3)*Pi^3*G[0, -1, w] - 
   (11*I)*Pi^3*G[0, 0, w] + (8*I)*Pi^3*G[0, 1, w] - 8*Pi^2*G[0, -1, 0, w] - 
   8*Pi^2*G[0, 0, -1, w] + 14*Pi^2*G[0, 0, 0, w] - 8*Pi^2*G[0, 1, 0, w] - 
   (8*I)*Pi*G[0, -1, 0, 0, w] - (8*I)*Pi*G[0, 0, -1, 0, w] - 
   (4*I)*Pi*G[0, 0, 0, -1, w] + (14*I)*Pi*G[0, 0, 0, 0, w] - 
   (8*I)*Pi*G[0, 1, 0, 0, w] - (2*I)*Pi^3*G[0, w]*Log[2] + 
   ((2*I)/3)*Pi^3*G[0, w]*Log[8] - 4*Pi^2*Zeta[3] - 
   (4*I)*Pi*G[0, w]*Zeta[3]}, {0, 0, 0, (2*I)*Pi^3 - 2*Pi^2*G[0, w] - 
   (2*I)*Pi*G[0, 0, w], (20*Pi^4)/3 - (6*I)*Pi^3*G[-1, w] + 
   ((34*I)/3)*Pi^3*G[0, w] - (8*I)*Pi^3*G[1, w] + 8*Pi^2*G[-1, 0, w] + 
   8*Pi^2*G[0, -1, w] - 14*Pi^2*G[0, 0, w] + 8*Pi^2*G[1, 0, w] + 
   (8*I)*Pi*G[-1, 0, 0, w] + (8*I)*Pi*G[0, -1, 0, w] + 
   (4*I)*Pi*G[0, 0, -1, w] - (14*I)*Pi*G[0, 0, 0, w] + 
   (8*I)*Pi*G[1, 0, 0, w] - ((2*I)/3)*Pi^3*Log[8] + (11*I)*Pi*Zeta[3], Non4}, 
 {0, 0, 0, 0, (-8*I)*Pi^3*G[1, w] + 12*Pi^2*G[1, 0, w] - 
   (6*I)*Pi*G[0, 0, 1, w] + (12*I)*Pi*G[1, 0, 0, w] + (6*I)*Pi*Zeta[3], 
  (I/10)*Pi^5 - 26*Pi^4*G[1, w] + (16*I)*Pi^3*G[-1, 1, w] + 
   (8*I)*Pi^3*G[0, -1, w] + (16*I)*Pi^3*G[1, -1, w] - 
   (50*I)*Pi^3*G[1, 0, w] - 24*Pi^2*G[-1, 1, 0, w] - 12*Pi^2*G[0, -1, 0, w] + 
   16*Pi^2*G[0, -1, 1, w] + 12*Pi^2*G[0, 0, -1, w] - 26*Pi^2*G[0, 0, 1, w] + 
   16*Pi^2*G[0, 1, -1, w] + 8*Pi^2*G[0, 1, 1, w] - 24*Pi^2*G[1, -1, 0, w] - 
   64*Pi^2*G[1, 0, -1, w] + 72*Pi^2*G[1, 0, 0, w] - 8*Pi^2*G[1, 0, 1, w] + 
   (12*I)*Pi*G[-1, 0, 0, 1, w] - (24*I)*Pi*G[-1, 1, 0, 0, w] - 
   (12*I)*Pi*G[0, -1, 0, 0, w] + (16*I)*Pi*G[0, -1, 0, 1, w] + 
   (16*I)*Pi*G[0, -1, 1, 0, w] + (12*I)*Pi*G[0, 0, -1, 0, w] + 
   (12*I)*Pi*G[0, 0, -1, 1, w] + (30*I)*Pi*G[0, 0, 0, -1, w] - 
   (32*I)*Pi*G[0, 0, 0, 1, w] + (12*I)*Pi*G[0, 0, 1, -1, w] - 
   (26*I)*Pi*G[0, 0, 1, 0, w] + (12*I)*Pi*G[0, 0, 1, 1, w] + 
   (16*I)*Pi*G[0, 1, -1, 0, w] - (16*I)*Pi*G[0, 1, 0, -1, w] + 
   (4*I)*Pi*G[0, 1, 0, 1, w] + (8*I)*Pi*G[0, 1, 1, 0, w] - 
   (24*I)*Pi*G[1, -1, 0, 0, w] - (64*I)*Pi*G[1, 0, -1, 0, w] - 
   (56*I)*Pi*G[1, 0, 0, -1, w] + (72*I)*Pi*G[1, 0, 0, 0, w] - 
   (4*I)*Pi*G[1, 0, 0, 1, w] - (8*I)*Pi*G[1, 0, 1, 0, w] + 30*Pi^2*Zeta[3] - 
   (12*I)*Pi*G[-1, w]*Zeta[3] + (30*I)*Pi*G[0, w]*Zeta[3] - 
   (24*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, 0, 0, 
  ((-17*I)/15)*Pi^5 + (4*Pi^4*G[0, w])/3 + (8*I)*Pi^3*G[0, -1, w] + 
   ((8*I)/3)*Pi^3*G[0, 0, w] + (8*I)*Pi^3*G[0, 1, w] - 
   16*Pi^2*G[0, -1, 0, w] + 32*Pi^2*G[0, 0, -1, w] - 4*Pi^2*G[0, 0, 0, w] + 
   24*Pi^2*G[0, 0, 1, w] - 8*Pi^2*G[0, 1, 0, w] - 
   (16*I)*Pi*G[0, -1, 0, 0, w] + (32*I)*Pi*G[0, 0, -1, 0, w] - 
   (4*I)*Pi*G[0, 0, 0, 0, w] - (12*I)*Pi*G[0, 0, 0, 1, w] + 
   (24*I)*Pi*G[0, 0, 1, 0, w] - (8*I)*Pi*G[0, 1, 0, 0, w] - 
   (4*I)*Pi^3*G[0, w]*Log[2] + ((4*I)/3)*Pi^3*G[0, w]*Log[8] - 
   8*Pi^2*Zeta[3] - (8*I)*Pi*G[0, w]*Zeta[3]}}


==> Auxiliary_File/X2_bbbb.m <==
(* ::Package:: *)

kpuls[s_] := 1/2 (1 + (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);
kminus[s_] := 1/2 (1 - (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);


F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
DF1[s_]:=D[F1[x],x]/.x->s;
F2[s_]:=(3s)/(2(s-16)) F1[s]-s*DF1[s];
DF2[s_]:=D[F2[x],x]/.x->s;
DDF1[s_]:=3/(2(s-16)) DF1[s]-1/s DF2[s]-(3 F1[s])/(2 (-16+s)^2)+F2[s]/s^2;
F3[s_]:=(12s)/(s-16)^2 F1[s]+(s(s-64))/(4(s-16)) DF1[s]+s^2/2 DDF1[s];
F4[s_]:=((Sqrt[1-4/s]*s*F1[s])/(s-4))-NIntegrate[(4Sqrt[1-4/s1](s1+2)F1[s1])/((s1-16)(s1-4)^2),{s1,16,s},WorkingPrecision->60];
F5[s_]:=NIntegrate[F1[s1]/s1,{s1,16,s},WorkingPrecision->60];
F6[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(s1-4)^2 (-s1-(4(s1+2))/(s1-16) (2Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+Log[s1/s])),{s1,16,s},WorkingPrecision->60];
F7[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (s1-4+(4*Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])),{s1,16,s},WorkingPrecision->60]
F9[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(2(s1-4)^2) ((s1+4)(Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])
-(16(s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+PolyLog[2,-Sqrt[1-4/s1]]-PolyLog[2,Sqrt[1-4/s1]]-PolyLog[2,-Sqrt[1-4/s]]+PolyLog[2,Sqrt[1-4/s]])),{s1,16,s},WorkingPrecision->60]
F12[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (((3s1+4)(s1-4))/(4s1) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])-
(2Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])^2),{s1,16,s},WorkingPrecision->60];
F8[s_]:=NIntegrate[((Sqrt[1-4/s1]*F1[s1])/(2*(s1-4)^2))*(-s1+4-(8*(s1+2)*Log[s1/s])/(s1-16)),{s1,16,s},WorkingPrecision->60];
F10[s_]:=NIntegrate[(F1[s1]/(s1-4)^2)*((-(s1-4))*Log[s1/s]-((Sqrt[1-4/s1]*(s1+2))/(s1-16))*(-4*Log[s]*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]-2*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]^2+4*Log[s1]*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]+2*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]^2-4*Log[s]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]+4*Log[s1]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-8*PolyLog[2,(-1+Sqrt[1-4/s])/(1+Sqrt[1-4/s])]+8*PolyLog[2,(-1+Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])])),{s1,16,s},WorkingPrecision->60];


X2bbbb=1/(3 (z-4)) 8 \[Pi] Sqrt[z/(z-4)] (-((FF[12] Sqrt[z-4] (z-2)^2)/(144 \[Pi]^2 z^(3/2)))-(FF[1] (207 z^2+3964 z+11264))/(55296 \[Pi]^2 z)+(FF[2] (479 z^2+18860 z-34528))/(82944 \[Pi]^2 z)-(FF[5] (5 z^2-24 z+32))/(2304 \[Pi]^2 z)+(FF[7] (5 z^2-42 z+90))/(576 \[Pi]^2 z)+(FF[10] (z^2-3 z-16))/(144 \[Pi]^2 z)+(FF[6] Sqrt[z-4] (-(5 z^2)+10 z+384))/(1152 \[Pi]^2 z^(3/2))+(FF[8] Sqrt[z-4] (17 z^2-58 z-384))/(1152 \[Pi]^2 z^(3/2))+(FF[9] (z^3-6 z^2+z-192))/(288 \[Pi]^2 z^2)+(FF[4] (-(55 z^3)+254 z^2+2328 z-9216))/(3456 \[Pi]^2 Sqrt[z-4] z^(3/2))-(FF[3] (z-4) (2491 z+3012))/(20736 \[Pi]^2 z))

